Fixing a Model That Learned Worse Cancer Means Lower Risk: Monotonic Constraints in Bladder Cancer Recurrence Prediction

Background and Objective: Clinicians expect recurrence risk to climb with cancer severity. In a UK multicentre trial, an unconstrained XGBoost model learnt that higher tumour stage and carcinoma in situ predicted lower recurrence risk, and discrimination, calibration, and SHAP were all blind to it. We developed a counterfactual testing framework to detect this inversion and a monotonic-constraint framework to remove it without hurting performance. Methods: BOXIT enrolled 472 patients with protocol-mandated cystoscopy across 51 UK sites (2007-2012); 435 had at least two years' follow-up (153 recurrences, 35.2%). We developed a counterfactual direction test and a monotonic-constraint correction, with constraint directions drawn from the EORTC and EAU risk systems, and evaluated both against unconstrained XGBoost and logistic regression on 18 predictors (seven directed) over 50 cross-validation folds. The test worsened each patient on one directed feature at a time to check whether risk fell; SHAP direction and calibration were also assessed. Key Findings and Limitations: Tumour stage and carcinoma in situ were associated with lower recurrence, opposite to medical intuition; the unconstrained model reversed carcinoma in situ counterfactuals in 90.2% of cases and stage in 74.3%. Discrimination ($\Delta$AUC 0.005, p=0.47), calibration, and SHAP magnitude were all blind to the inversion. Monotonic constraints eliminated every violation at no cost to discrimination (0.723 vs 0.718) and outperformed EORTC (p=8.9e-16). Limitations: single trial, internal-external validation only. Conclusions and Clinical Implications: A model that had learned this inversion passed every conventional check. A counterfactual direction test, run as a single refit with pre-specified monotonic constraints, catches this failure at no cost to performance and should be routine before clinical deployment.

==> anc/XGBoost_references.bib <==
@inproceedings{ribeiroWhyShouldITrust2016,
  title = {"{{Why}} Should {{I Trust You}}?": {{Explaining}} the {{Predictions}} of {{Any Classifier}}},
  shorttitle = {"{{Why}} Should {{I Trust You}}?"},
  booktitle = {Proceedings of the 22nd {{ACM SIGKDD}} International {{Conference}} on {{Knowledge Discovery}} and {{Data Mining}}},
  author = {Ribeiro, Marco Tulio and Singh, Sameer and Guestrin, Carlos},
  year = {2016},
  pages = {1135--1144},
  publisher = {ACM},
  doi = {10.1145/2939672.2939778}
}

@article{rileyCalculatingSampleSize2020,
  title = {Calculating the Sample Size Required for Developing a Clinical Prediction Model},
  author = {Riley, Richard D. and Ensor, Joie and Snell, Kym I. E. and Harrell, Frank E. and Martin, Glen P. and Reitsma, Johannes B. and Moons, Karel G. M. and Collins, Gary and {van Smeden}, Maarten},
  year = {2020},
  journal = {BMJ},
  volume = {368},
  pages = {m441},
  doi = {10.1136/bmj.m441}
}

@article{abbasAIPredictingRecurrence2024,
  title = {{{AI}} Predicting Recurrence in Non-Muscle-Invasive Bladder Cancer: Systematic Review with Study Strengths and Weaknesses},
  shorttitle = {{{AI}} Predicting Recurrence in Non-Muscle-Invasive Bladder Cancer},
  author = {Abbas, Saram and Shafik, Rishad and Soomro, Naeem and Heer, Rakesh and Adhikari, Kabita},
  year = {2024},
  journal = {Frontiers in Oncology},
  volume = {14},
  pages = {1509362},
  issn = {2234-943X},
  doi = {10.3389/fonc.2024.1509362},
  abstract = {BACKGROUND: Non-muscle-invasive Bladder Cancer (NMIBC) is notorious for its high recurrence rate of 70-80\%, imposing a significant human burden and making it one of the costliest cancers to manage. Current prediction tools for NMIBC recurrence rely on scoring systems that often overestimate risk and lack accuracy. Machine learning (ML) and artificial intelligence (AI) are transforming oncological urology by leveraging molecular and clinical data to enhance predictive precision. METHODS: This comprehensive review critically examines ML-based frameworks for predicting NMIBC recurrence. A systematic literature search was conducted, focusing on the statistical robustness and algorithmic efficacy of studies. These were categorised by data modalities (e.g., radiomics, clinical, histopathological, genomic) and types of ML models, such as neural networks, deep learning, and random forests. Each study was analysed for strengths, weaknesses, performance metrics, and limitations, with emphasis on generalisability, interpretability, and cost-effectiveness. RESULTS: ML algorithms demonstrate significant potential, with neural networks achieving accuracies of 65-97.5\%, particularly with multi-modal datasets, and support vector machines averaging around 75\%. Models combining multiple data types consistently outperformed single-modality approaches. However, challenges include limited generalisability due to small datasets and the "black-box" nature of advanced models. Efforts to enhance explainability, such as SHapley Additive ExPlanations (SHAP), show promise but require refinement for clinical use. CONCLUSION: This review illuminates the nuances, complexities and contexts that influence the real-world advancement and adoption of these AI-driven techniques in precision oncology. It equips researchers with a deeper understanding of the intricacies of the ML algorithms employed. Actionable insights are provided for refining algorithms, optimising multimodal data utilisation, and bridging the gap between predictive accuracy and clinical utility. This rigorous analysis serves as a roadmap to advance real-world AI applications in oncological care, highlighting the collaborative efforts and robust datasets necessary to translate these advancements into tangible benefits for patient management.},
  langid = {english},
  pmcid = {PMC11746116},
  pmid = {39839785},
  keywords = {artificial intelligence,machine learning,NMIBC,non-muscle-invasive bladder cancer,prediction,recurrence}
}

@article{aldousariUpdateManagementNonmuscle2010,
  title = {Update on the Management of Non-Muscle Invasive Bladder Cancer},
  author = {Aldousari, Saad and Kassouf, Wassim},
  year = {2010},
  month = feb,
  journal = {Canadian Urological Association Journal},
  volume = {4},
  number = {1},
  pages = {56--64},
  issn = {1911-6470},
  doi = {10.5489/cuaj.777},
  urldate = {2026-02-13},
  abstract = {Non-muscle invasive bladder cancer (NMIBC) is a heterogeneous population of tumours accounting for 80\% of bladder cancers. Over the years, the management of this disease has been changing with improvements in results and outcomes. In this review, we focus on the latest updates on the management of NMIBC.},
  pmcid = {PMC2812001},
  pmid = {20165581},
  file = {/Users/Saram/Zotero/storage/CQK5HNHY/Aldousari_Kassouf_2010_Update on the management of non-muscle invasive bladder cancer.pdf}
}

@article{collinsTRIPOD+AIStatementUpdated2024,
  title = {{{TRIPOD}}+{{AI}} Statement: Updated Guidance for Reporting Clinical Prediction Models That Use Regression or Machine Learning Methods},
  shorttitle = {{{TRIPOD}}+{{AI}} Statement},
  author = {Collins, Gary S. and Moons, Karel G. M. and Dhiman, Paula and Riley, Richard D. and Beam, Andrew L. and Calster, Ben Van and Ghassemi, Marzyeh and Liu, Xiaoxuan and Reitsma, Johannes B. and van Smeden, Maarten and Boulesteix, Anne-Laure and Camaradou, Jennifer Catherine and Celi, Leo Anthony and Denaxas, Spiros and Denniston, Alastair K. and Glocker, Ben and Golub, Robert M. and Harvey, Hugh and Heinze, Georg and Hoffman, Michael M. and Kengne, Andr{\'e} Pascal and Lam, Emily and Lee, Naomi and Loder, Elizabeth W. and {Maier-Hein}, Lena and Mateen, Bilal A. and McCradden, Melissa D. and {Oakden-Rayner}, Lauren and Ordish, Johan and Parnell, Richard and Rose, Sherri and Singh, Karandeep and Wynants, Laure and Logullo, Patricia},
  year = {2024},
  month = apr,
  journal = {BMJ},
  volume = {385},
  pages = {e078378},
  publisher = {British Medical Journal Publishing Group},
  issn = {1756-1833},
  doi = {10.1136/bmj-2023-078378},
  urldate = {2026-02-13},
  abstract = {{$<$}p{$>$}The TRIPOD (Transparent Reporting of a multivariable prediction model for Individual Prognosis Or Diagnosis) statement was published in 2015 to provide the minimum reporting recommendations for studies developing or evaluating the performance of a prediction model. Methodological advances in the field of prediction have since included the widespread use of artificial intelligence (AI) powered by machine learning methods to develop prediction models. An update to the TRIPOD statement is thus needed. TRIPOD+AI provides harmonised guidance for reporting prediction model studies, irrespective of whether regression modelling or machine learning methods have been used. The new checklist supersedes the TRIPOD 2015 checklist, which should no longer be used. This article describes the development of TRIPOD+AI and presents the expanded 27 item checklist with more detailed explanation of each reporting recommendation, and the TRIPOD+AI for Abstracts checklist. TRIPOD+AI aims to promote the complete, accurate, and transparent reporting of studies that develop a prediction model or evaluate its performance. Complete reporting will facilitate study appraisal, model evaluation, and model implementation.{$<$}/p{$>$}},
  chapter = {Research Methods \&amp; Reporting},
  copyright = {{\copyright} Author(s) (or their employer(s)) 2019. Re-use permitted under CC BY. No commercial re-use. See rights and permissions. Published by BMJ.. http://creativecommons.org/licenses/by/4.0/This is an Open Access article distributed in accordance with the terms of the Creative Commons Attribution (CC BY 4.0) license, which permits others to distribute, remix, adapt and build upon this work, for commercial use, provided the original work is properly cited. See: http://creativecommons.org/licenses/by/4.0/.},
  langid = {english},
  pmid = {38626948},
  file = {/Users/Saram/Zotero/storage/N95NHD9N/Collins et al_2024_TRIPOD+AI statement.pdf}
}

@article{grabe-heyneIntermediateHighriskNonmuscleinvasive2023,
  title = {Intermediate and High-Risk Non-Muscle-Invasive Bladder Cancer: An Overview of Epidemiology, Burden, and Unmet Needs},
  shorttitle = {Intermediate and High-Risk Non-Muscle-Invasive Bladder Cancer},
  author = {{Grabe-Heyne}, Kristin and Henne, Christof and Mariappan, Paramananthan and Geiges, G{\"o}tz and P{\"o}hlmann, Johannes and Pollock, Richard F.},
  year = {2023},
  month = jun,
  journal = {Frontiers in Oncology},
  volume = {13},
  pages = {1170124},
  issn = {2234-943X},
  doi = {10.3389/fonc.2023.1170124},
  urldate = {2026-02-13},
  abstract = {Bladder cancer ranks among the most common cancers globally. At diagnosis, 75\% of patients have non-muscle-invasive bladder cancer (NMIBC). Patients with low-risk NMIBC have a good prognosis, but recurrence and progression rates remain high in intermediate- and high-risk NMIBC, despite the decades-long availability of effective treatments for NMIBC such as intravesical Bacillus Calmette-Gu{\'e}rin (BCG). The present review provides an overview of NMIBC, including its burden and treatment options, and then reviews aspects that counteract the successful treatment of NMIBC, referred to as unmet treatment needs. The scale and reasons for each unmet need are described based on a comprehensive review of the literature, including insufficient adherence to treatment guidelines by physicians because of insufficient knowledge, training, or access to certain therapy options. Low rates of lifestyle changes and treatment completion by patients, due to BCG shortages or toxicities and adverse events as well as their impact on social activities, represent additional areas of potential improvement. Highly heterogeneous evidence for the effectiveness and safety of some treatments limits the comparability of results across studies. As a result, efforts are underway to standardize treatment schedules for BCG, but intravesical chemotherapy schedules remain unstandardized. In addition, risk-scoring models often perform unsatisfactorily due to significant differences between derivation and real-world cohorts. Reporting in clinical trials suffers from a lack of consistent outcomes reporting in bladder cancer clinical trials, paired with an under-representation of racial and ethnic minorities in many trials.},
  pmcid = {PMC10272547},
  pmid = {37333804},
  file = {/Users/Saram/Zotero/storage/BHRAHE8A/Grabe-Heyne et al_2023_Intermediate and high-risk non-muscle-invasive bladder cancer.pdf}
}

@article{coxEffectsBladderCancer2020,
  title = {Effects of {{Bladder Cancer}} on {{UK Healthcare Costs}} and {{Patient Health-Related Quality}} of {{Life}}: {{Evidence From}} the {{BOXIT Trial}}},
  shorttitle = {Effects of {{Bladder Cancer}} on {{UK Healthcare Costs}} and {{Patient Health-Related Quality}} of {{Life}}},
  author = {Cox, Edward and Saramago, Pedro and Kelly, John and Porta, Nuria and Hall, Emma and Tan, Wei Shen and Sculpher, Mark and Soares, Marta},
  year = {2020},
  journal = {Clinical Genitourinary Cancer},
  volume = {18},
  number = {4},
  pages = {e418--e442},
  issn = {1558-7673},
  doi = {10.1016/j.clgc.2019.12.004}
}

@article{xylinasAccuracyEORTCRisk2013,
  title = {Accuracy of the {{EORTC}} Risk Tables and of the {{CUETO}} Scoring Model to Predict Outcomes in Non-Muscle-Invasive Urothelial Carcinoma of the Bladder},
  author = {Xylinas, Evanguelos and Kent, Matthew and Kluth, Luis and Pycha, Armin and Comploj, Evi and Svatek, Robert S. and Lotan, Yair and Trinh, Quoc-Dien and Karakiewicz, Pierre I. and Holmang, Sten and Scherr, Douglas S. and Zerbib, Marc and Vickers, Andrew J. and Shariat, Shahrokh F.},
  year = {2013},
  journal = {British Journal of Cancer},
  volume = {109},
  number = {6},
  pages = {1460--1466},
  issn = {0007-0920},
  doi = {10.1038/bjc.2013.372}
}

@article{jobczykDeepLearningbasedRecalibration2022a,
  title = {Deep {{Learning-based Recalibration}} of the {{CUETO}} and {{EORTC Prediction Tools}} for {{Recurrence}} and {{Progression}} of {{Non-muscle-invasive Bladder Cancer}}},
  author = {Jobczyk, Mateusz and Stawiski, Konrad and Kaszkowiak, Marcin and Rajwa, Pawe{\l} and R{\'o}{\.z}a{\'n}ski, Waldemar and Soria, Francesco and Shariat, Shahrokh F. and Fendler, Wojciech},
  year = {2022},
  month = feb,
  journal = {European Urology Oncology},
  volume = {5},
  number = {1},
  pages = {109--112},
  issn = {2588-9311},
  doi = {10.1016/j.euo.2021.05.006},
  abstract = {Despite being standard tools for decision-making, the European Organisation for Research and Treatment of Cancer (EORTC), European Association of Urology (EAU), and Club Urologico Espanol de Tratamiento Oncologico (CUETO) risk groups provide moderate performance in predicting recurrence-free survival (RFS) and progression-free survival (PFS) in non-muscle-invasive bladder cancer (NMIBC). In this retrospective combined-cohort data-mining study, the training group consisted of 3570 patients with de novo diagnosed NMIBC. Predictors included gender, age, T stage, histopathological grading, tumor burden and diameter, EORTC and CUETO scores, and type of intravesical treatment. The models developed were externally validated using an independent cohort of 322 patients. Models were trained using Cox proportional-hazards deep neural networks (deep learning; DeepSurv) with a proprietary grid search of hyperparameters. For patients treated with surgery and bacillus Calmette-Gu{\'e}rin-treated patients, the models achieved a c index of 0.650 (95\% confidence interval [CI] 0.649-0.650) for RFS and 0.878 (95\% CI 0.873-0.874) for PFS in the training group. In the validation group, the c index was 0.651 (95\% CI 0.648-0.654) for RFS and 0.881 (95\% CI 0.878-0.885) for PFS. After inclusion of patients treated with mitomycin C, the c index for RFS models was 0.6415 (95\% CI 0.6412-0.6417) for the training group and 0.660 (95\% CI 0.657-0.664) for the validation group. Models for PFS achieved a c index of 0.885 (95\% CI 0.885-0.885) for the training set and 0.876 (95\% CI 0.873-0.880) for the validation set. Our tool outperformed standard-of-care risk stratification tools and showed no evidence of overfitting. The application is open source and available at https://biostat.umed.pl/deepNMIBC/. PATIENT SUMMARY: We created and validated a new tool to predict recurrence and progression of early-stage bladder cancer. The application uses advanced artificial intelligence to combine state-of-the-art scales, outperforms these scales for prediction, and is freely available online.},
  langid = {english},
  pmid = {34092528},
  keywords = {Artificial Intelligence,Data mining,Deep learning,Deep Learning,Disease Progression,Female,Humans,Male,Neoplasm Invasiveness,Neoplasm Recurrence Local,Nomogram,Non-muscle-invasive bladder cancer,Prediction,Prognosis,Retrospective Studies,Risk Assessment,Urinary Bladder Neoplasms}
}

@article{mEditorialBladderCancer2020,
  title = {Editorial: {{Bladder Cancer}} - {{A Cinderella Cancer}}: {{Advances}} and {{Remaining Research Questions}}},
  shorttitle = {Editorial},
  author = {M, Van Hemelrijck and P, Patel and Kw, Mouw},
  year = {2020},
  journal = {PubMed},
  urldate = {2026-04-20},
  abstract = {Editorial: Bladder Cancer - A Cinderella Cancer: Advances and Remaining Research Questions},
  langid = {english},
  file = {/Users/Saram/Zotero/storage/QKK74RME/33014863.html}
}

@misc{PredictingDiseaseRecurrence,
  title = {Predicting Disease Recurrence and Progression - {{Uroweb}}},
  urldate = {2026-02-13},
  abstract = {This overview represents the updated European Association of Urology (EAU) Guidelines for Non-muscle-invasive Bladder Cancer (NMIBC)},
  howpublished = {https://uroweb.org/guidelines/non-muscle-invasive-bladder-cancer/chapter/predicting-disease-recurrence-and-progression},
  langid = {english},
  file = {/Users/Saram/Zotero/storage/E332YLJB/predicting-disease-recurrence-and-progression.html}
}

@article{sylvester2006,
  title = {Predicting Recurrence and Progression in Individual Patients with Stage {{Ta T1}} Bladder Cancer Using {{EORTC}} Risk Tables: A Combined Analysis of 2596 Patients from Seven {{EORTC}} Trials},
  author = {Sylvester, Richard J. and {van der Meijden}, Adrian P. M. and Oosterlinck, Willem and others},
  year = {2006},
  journal = {European Urology},
  volume = {49},
  number = {3},
  pages = {466--477},
  doi = {10.1016/j.eururo.2005.12.031},
  langid = {english}
}

@article{sylvester2021,
  title = {European {{Association}} of {{Urology}} ({{EAU}}) Prognostic Factor Risk Groups for Non-Muscle-Invasive Bladder Cancer ({{NMIBC}}) Incorporating the {{WHO}} 2004/2016 and {{WHO}} 1973 Classification Systems for Grade: An Update from the {{EAU NMIBC}} Guidelines Panel},
  author = {Sylvester, Richard J. and Rodr{\'i}guez, Oscar and Hern{\'a}ndez, Virginia and others},
  year = {2021},
  journal = {European Urology},
  volume = {79},
  number = {4},
  pages = {480--488},
  doi = {10.1016/j.eururo.2020.12.033},
  langid = {english}
}

@misc{eauFollowUpNMIBC,
  title = {Follow-up of Patients with {{NMIBC}} - {{Uroweb}}},
  urldate = {2026-09-15},
  abstract = {This overview represents the updated European Association of Urology (EAU) Guidelines for Non-muscle-invasive Bladder Cancer (NMIBC), recommending cystoscopy and cytology every three months for the first two years in high-risk disease, stepping down to six-monthly surveillance to five years and annually thereafter},
  howpublished = {https://uroweb.org/guidelines/non-muscle-invasive-bladder-cancer/chapter/followup-of-patients-with-nmibc},
  langid = {english}
}

@article{schwarzRelevantFeaturesRecurrence2024,
  title = {On Relevant Features for the Recurrence Prediction of Urothelial Carcinoma of the Bladder},
  author = {Schwarz, Louisa and Sobania, Dominik and Rothlauf, Franz},
  year = {2024},
  month = jun,
  journal = {International Journal of Medical Informatics},
  volume = {186},
  pages = {105414},
  issn = {1386-5056},
  doi = {10.1016/j.ijmedinf.2024.105414},
  urldate = {2024-10-03},
  abstract = {Background Urothelial bladder cancer (UBC) is characterized by a high recurrence rate, which is predicted by scoring systems. However, recent studies show the superiority of Machine Learning (ML) models. Nevertheless, these ML approaches are rarely used in medical practice because most of them are black-box models, that cannot adequately explain how a prediction is made. Objective We investigate the global feature importance of different ML models. By providing information on the most relevant features, we can facilitate the use of ML in everyday medical practice. Design, setting, and participants The data is provided by the cancer registry Rhineland-Palatinate gGmbH, Germany. It consists of numerical and categorical features of 1,944 patients with UBC. We retrospectively predict 2-year recurrence through ML models using Support Vector Machine, Gradient Boosting, and Artificial Neural Network. We then determine the global feature importance using performance-based Permutation Feature Importance (PFI) and variance-based Feature Importance Ranking Measure (FIRM). Results We show reliable recurrence prediction of UBC with 82.02\% to 83.89\% F1-Score, 83.95\% to 84.49\% Precision, and an overall performance of 69.20\% to 70.82\% AUC on testing data, depending on the model. Gradient Boosting performs best among all black-box models with an average F1-Score (83.89\%), AUC (70.82\%), and Precision (83.95\%). Furthermore, we show consistency across PFI and FIRM by identifying the same features as relevant across the different models. These features are exclusively therapeutic measures and are consistent with findings from both medical research and clinical trials. Conclusions We confirm the superiority of ML black-box models in predicting UBC recurrence compared to more traditional logistic regression. In addition, we present an approach that increases the explanatory power of black-box models by identifying the underlying influence of input features, thus facilitating the use of ML in clinical practice and therefore providing improved recurrence prediction through the application of black-box models.},
  keywords = {Clinical decision support system,Explainable artificial intelligence,Feature importance,Machine learning,Urothelial carcinoma of the bladder,XAI},
  file = {/Users/Saram/Zotero/storage/UQNYZFSY/S1386505624000777.html}
}

@article{slusarczykAssessingPredictiveAccuracy2024,
  title = {Assessing the {{Predictive Accuracy}} of {{EORTC}}, {{CUETO}} and {{EAU Risk Stratification Models}} for {{High-Grade Recurrence}} and {{Progression}} after {{Bacillus Calmette}}--{{Gu{\'e}rin Therapy}} in {{Non-Muscle-Invasive Bladder Cancer}}},
  author = {{\'S}lusarczyk, Aleksander and Garbas, Karolina and Pustu{\l}a, Patryk and Zapa{\l}a, {\L}ukasz and Radziszewski, Piotr},
  year = {2024},
  month = apr,
  journal = {Cancers},
  volume = {16},
  number = {9},
  pages = {1684},
  issn = {2072-6694},
  doi = {10.3390/cancers16091684},
  urldate = {2026-02-13},
  abstract = {Simple Summary We aimed to identify risk factors and evaluate the accuracy of existing risk stratifications developed for non-muscle-invasive bladder cancer (NMIBC) regarding their ability to predict high-grade recurrence and progression. We included 171 NMIBC patients treated with TURBT and adjuvant BCG, of whom 73 experienced recurrence (42.7\%), and 29 developed progression (17\%). Available risk models (EORTC/ CUETO/ EAU) demonstrated limited accuracy in predicting high-grade recurrence-free (RFS) and progression-free survival (PFS). Multivariable analysis identified independent predictors for high-grade RFS, including T1HG tumor at repeat TURBT, tumor multiplicity, previous history of high-grade NMIBC, and EORTC2006 progression risk score. In conclusion, the available risk models lack accuracy in predicting high-grade RFS and PFS in BCG-treated NMIBC, suggesting potential improvement with the inclusion of additional risk factors. Abstract The currently available EORTC, CUETO and EAU2021 risk stratifications were originally developed to predict recurrence and progression in non-muscle-invasive bladder cancer (NMIBC). However, they have not been validated to differentiate between high-grade (HG) and low-grade (LG) recurrence-free survival (RFS), which are distinct events with specific implications. We aimed to evaluate the accuracy of available risk models and identify additional risk factors for HG RFS and PFS among NMIBC patients treated with Bacillus Calmette--Gu{\'e}rin (BCG). We retrospectively included 171 patients who underwent transurethral resection of the bladder tumor (TURBT), of whom 73 patients (42.7\%) experienced recurrence and 29 (17\%) developed progression. Initially, there were 21 low-grade and 52 high-grade recurrences. EORTC2006, EORTC2016 and CUETO recurrence scoring systems lacked accuracy in the prediction of HG RFS (C-index 0.63/0.55/0.59, respectively). EAU2021 risk stratification, EORTC2006, EORTC2016, and CUETO progression scoring systems demonstrated low to moderate accuracy (C-index 0.59/0.68/0.65/0.65) in the prediction of PFS. In the multivariable analysis, T1HG at repeat TURBT (HR = 3.17 p {$<$} 0.01), tumor multiplicity (HR = 2.07 p {$<$} 0.05), previous history of HG NMIBC (HR = 2.37 p = 0.06) and EORTC2006 progression risk score (HR = 1.1 p {$<$} 0.01) were independent predictors for HG RFS. To conclude, available risk models lack accuracy in predicting HG RFS and PFS in -NMIBC patients treated with BCG.},
  pmcid = {PMC11083007},
  pmid = {38730636}
}

@article{tangDevelopmentExternalValidation2025,
  title = {Development and External Validation of a Model to Predict Recurrence in Patients with Non-Muscle Invasive Bladder Cancer},
  author = {Tang, Jiajia and Fan, Longmei and Huang, Tianyu and Yang, Rongrong and Yang, Xinqi and Liao, Yuanjian and Zuo, Mingshun and Zhang, Neng and Zhang, Jiangrong},
  year = {2025},
  month = jan,
  journal = {Frontiers in Immunology},
  volume = {15},
  pages = {1467527},
  issn = {1664-3224},
  doi = {10.3389/fimmu.2024.1467527},
  urldate = {2026-02-13},
  abstract = {Background Most patients initially diagnosed with non-muscle invasive bladder cancer (NMIBC) still have frequent recurrence after urethral bladder tumor electrodesiccation supplemented with intravesical instillation therapy, and their risk of recurrence is difficult to predict. Risk prediction models used to predict postoperative recurrence in patients with NMIBC have limitations, such as a limited number of included cases and a lack of validation. Therefore, there is an urgent need to develop new models to compensate for the shortcomings and potentially provide evidence for predicting postoperative recurrence in NMIBC patients. Methods Clinicopathologic characteristics and follow-up data were retrospectively collected from 556 patients with NMIBC who underwent transurethral resection of bladder tumors by electrocautery (TURBT) from January 2014 to December 2023 at the Affiliated Hospital of Zunyi Medical University and 167 patients with NMIBC who underwent the same procedure from January 2018 to April 2024 at the Third Affiliated Hospital of Zunyi Medical University. Independent risk factors affecting the recurrence of NMIBC were screened using the least absolute shrinkage and selection operator (Lasso) and Cox regression analysis. Cox risk regression models and randomized survival forest (RSF) models were developed. The optimal model was selected by comparing the area under the curve (AUC) of the working characteristics of the subjects in both and presented as a column-line graph. Results The study included data from 566 patients obtained from the affiliated hospital of Zunyi Medical University and 167 patients obtained from the third affiliated hospital of Zunyi Medical University. Tumor number, urine leukocytes, urine occult blood, platelets, and red blood cell distribution width were confirmed as independent risk factors predicting RFS by Lasso-Cox regression analysis. The Cox proportional risk regression model and RSF model were constructed based on Lasso, which showed good predictive efficacy in both training and validation sets, especially the traditional Cox proportional risk regression model. In addition, the discrimination, consistency, and clinical utility of the column-line graph were assessed using C-index, area under the curve (AUC), calibration curve, and decision curve analysis (DCA). Patients at high risk of recurrence can be identified early based on risk stratification. Conclusion Internal and external validation has demonstrated that the model is highly discriminative and stable and can be used to assess the risk of early recurrence in NMIBC patients and to guide clinical decision-making.},
  pmcid = {PMC11757240},
  pmid = {39867903}
}

@article{wangPredictionNonmuscleInvasive2024,
  title = {Prediction of Non-Muscle Invasive Bladder Cancer Recurrence Using Deep Learning of Pathology Image},
  author = {Wang, Guang-Yue and Zhu, Jing-Fei and Wang, Qi-Chao and Qin, Jia-Xin and Wang, Xin-Lei and Liu, Xing and Liu, Xin-Yu and Chen, Jun-Zhi and Zhu, Jie-Fei and Zhuo, Shi-Chao and Wu, Di and Li, Na and Chao, Liu and Meng, Fan-Lai and Lu, Hao and Shi, Zhen-Duo and Jia, Zhi-Gang and Han, Cong-Hui},
  year = {2024},
  month = aug,
  journal = {Scientific Reports},
  volume = {14},
  pages = {18931},
  issn = {2045-2322},
  doi = {10.1038/s41598-024-66870-9},
  urldate = {2024-10-03},
  abstract = {We aimed to build a deep learning-based pathomics model to predict the early recurrence of non-muscle-infiltrating bladder cancer (NMIBC) in this work. A total of 147 patients from Xuzhou Central Hospital were enrolled as the training cohort, and 63 patients from Suqian Affiliated Hospital of Xuzhou Medical University were enrolled as the test cohort. Based on two consecutive phases of patch level prediction and WSI-level predictione, we built a pathomics model, with the initial model developed in the training cohort and subjected to transfer learning, and then the test cohort was validated for generalization. The features extracted from the visualization model were used for model interpretation. After migration learning, the area under the receiver operating characteristic curve for the deep learning-based pathomics model in the test cohort was 0.860 (95\% CI 0.752--0.969), with good agreement between the migration training cohort and the test cohort in predicting recurrence, and the predicted values matched well with the observed values, with p values of 0.667766 and 0.140233 for the Hosmer--Lemeshow test, respectively. The good clinical application was observed using a decision curve analysis method. We developed a deep learning-based pathomics model showed promising performance in predicting recurrence within one year in NMIBC patients. Including 10 state prediction NMIBC recurrence group pathology features be visualized, which may be used to facilitate personalized management of NMIBC patients to avoid ineffective or unnecessary treatment for the benefit of patients.},
  pmcid = {PMC11327297},
  pmid = {39147803},
  file = {/Users/Saram/Zotero/storage/QX9AYFP3/Wang et al. - 2024 - Prediction of non-muscle invasive bladder cancer r.pdf}
}

@article{zhangPredictiveValueTotal2024a,
  title = {Predictive {{Value}} of the {{Total Bilirubin}} and {{CA50 Screened Based}} on {{Machine Learning}} for {{Recurrence}} of {{Bladder Cancer Patients}}},
  author = {Zhang, Xiaosong and Ma, Limin},
  year = {2024},
  journal = {Cancer Management and Research},
  volume = {16},
  pages = {537--546},
  issn = {1179-1322},
  doi = {10.2147/CMAR.S457269},
  abstract = {PURPOSE: Recurrence is the main factor for poor prognosis of bladder cancer. Therefore, it is necessary to develop new biomarkers to predict the prognosis of bladder cancer. In this study, we used machine learning (ML) methods based on a variety of clinical variables to screen prognostic biomarkers of bladder cancer. PATIENTS AND METHODS: A total of 345 bladder cancer patients were participated in this retrospective study and randomly divided into training and testing group. We used five supervised clustering ML algorithms: decision tree (DT), random forest (RF), adaptive boosting (AdaBoost), gradient boosting machine (GBM), and extreme gradient boosting (XGBoost) to obtained prediction information through 34 clinical parameters. RESULTS: By comparing five ML algorithms, we found that total bilirubin (TBIL) and CA50 had the best performance in predicting the recurrence of bladder cancer. In addition, the combined predictive performance of the two is superior to the performance of any single indicator prediction. CONCLUSION: ML technology can evaluate the recurrence of bladder cancer. This study shows that the combination of TBIL and CA50 can improve the prognosis prediction of bladder cancer recurrence, which can help clinicians make decisions and develop personalized treatment strategies.},
  langid = {english},
  pmcid = {PMC11149634},
  pmid = {38835478},
  keywords = {biomarkers,bladder cancer,machine learning,recurrence,retrospective study},
  file = {/Users/Saram/Zotero/storage/5HSPG5CD/Zhang_Ma_2024_Predictive Value of the Total Bilirubin and CA50 Screened Based on Machine.pdf}
}


@inproceedings{caruanaIntelligibleModelsHealthCare2015,
  title = {Intelligible Models for {{HealthCare}}: {{Predicting Pneumonia Risk}} and {{Hospital}} 30-Day {{Readmission}}},
  booktitle = {Proceedings of the 21th {{ACM SIGKDD International Conference}} on {{Knowledge Discovery}} and {{Data Mining}}},
  author = {Caruana, Rich and Lou, Yin and Gehrke, Johannes and Koch, Paul and Sturm, Marc and Elhadad, Noemie},
  year = {2015},
  pages = {1721--1730},
  publisher = {ACM},
  address = {Sydney, Australia},
  doi = {10.1145/2783258.2788613}
}

@article{rudinStopExplainingBlack2019,
  title = {Stop Explaining Black Box Machine Learning Models for High Stakes Decisions and Use Interpretable Models Instead},
  author = {Rudin, Cynthia},
  year = {2019},
  journal = {Nature Machine Intelligence},
  volume = {1},
  number = {5},
  pages = {206--215},
  doi = {10.1038/s42256-019-0048-x}
}

@article{vancalsterCalibrationAchillesHeel2019,
  title = {Calibration: The {{Achilles}} Heel of Predictive Analytics},
  author = {Van Calster, Ben and McLernon, David J. and van Smeden, Maarten and Wynants, Laure and Steyerberg, Ewout W.},
  year = {2019},
  journal = {BMC Medicine},
  volume = {17},
  number = {1},
  pages = {230},
  doi = {10.1186/s12916-019-1466-7}
}

@article{rileyMinimumSampleSize2019,
  title = {Minimum Sample Size for Developing a Multivariable Prediction Model: {{PART II}} - Binary and Time-to-Event Outcomes},
  shorttitle = {Minimum Sample Size for Developing a Multivariable Prediction Model},
  author = {Riley, Richard D. and Snell, Kym I. E. and Ensor, Joie and Burke, Danielle L. and {Harrell Jr}, Frank E. and Moons, Karel G. M. and Collins, Gary S.},
  year = {2019},
  journal = {Statistics in Medicine},
  volume = {38},
  number = {7},
  pages = {1276--1296},
  doi = {10.1002/sim.7992}
}

@article{peduzziSimulationStudyNumber1996,
  title = {A Simulation Study of the Number of Events per Variable in Logistic Regression Analysis},
  author = {Peduzzi, Peter and Concato, John and Kemper, Elizabeth and Holford, Theodore R. and Feinstein, Alvan R.},
  year = {1996},
  journal = {Journal of Clinical Epidemiology},
  volume = {49},
  number = {12},
  pages = {1373--1379},
  doi = {10.1016/s0895-4356(96)00236-3}
}

@inproceedings{lundbergUnifiedApproachInterpreting2017,
  title = {A Unified Approach to Interpreting Model Predictions},
  booktitle = {Advances in {{Neural Information Processing Systems}} 30 ({{NeurIPS}} 2017)},
  author = {Lundberg, Scott M. and Lee, Su-In},
  year = {2017},
  pages = {4765--4774}
}

@inproceedings{kumarProblemsShapleyvaluebasedExplanations2020,
  title = {Problems with {{Shapley-value-based}} Explanations as Feature Importance Measures},
  booktitle = {Proceedings of the 37th {{International Conference}} on {{Machine Learning}} ({{ICML}})},
  author = {Kumar, I. Elizabeth and Venkatasubramanian, Suresh and Scheidegger, Carlos and Friedler, Sorelle},
  year = {2020},
  series = {{{PMLR}}},
  volume = {119},
  pages = {5491--5500}
}

@inproceedings{chenXGBoostScalableTree2016,
  title = {{{XGBoost}}: {{A Scalable Tree Boosting System}}},
  shorttitle = {{{XGBoost}}},
  booktitle = {Proceedings of the 22nd {{ACM SIGKDD International Conference}} on {{Knowledge Discovery}} and {{Data Mining}}},
  author = {Chen, Tianqi and Guestrin, Carlos},
  year = {2016},
  pages = {785--794},
  publisher = {ACM},
  doi = {10.1145/2939672.2939785}
}

@article{guptaMonotonicCalibratedInterpolated2016,
  title = {Monotonic {{Calibrated Interpolated Look-up Tables}}},
  author = {Gupta, Maya and Cotter, Andrew and Pfeifer, Jan and Voevodski, Konstantin and Canini, Kevin and Mangylov, Alexander and Moczydlowski, Wojciech and van Esbroeck, Alexander},
  year = {2016},
  journal = {Journal of Machine Learning Research},
  volume = {17},
  number = {109},
  pages = {1--47}
}

@article{levesqueImmortalTimeBias2010,
  title = {Problem of Immortal Time Bias in Cohort Studies: Example Using Statins for Preventing Progression of Diabetes},
  shorttitle = {Problem of Immortal Time Bias in Cohort Studies},
  author = {L{\'e}vesque, Linda E. and Hanley, James A. and Kezouh, Abbas and Suissa, Samy},
  year = {2010},
  journal = {BMJ},
  volume = {340},
  pages = {b5087},
  doi = {10.1136/bmj.b5087}
}

@article{kristmanLossFollowUpCohort2004,
  title = {Loss to Follow-Up in Cohort Studies: How Much Is Too Much?},
  shorttitle = {Loss to Follow-Up in Cohort Studies},
  author = {Kristman, Vicki and Manno, Michael and C{\^o}t{\'e}, Pierre},
  year = {2004},
  journal = {European Journal of Epidemiology},
  volume = {19},
  number = {8},
  pages = {751--760},
  doi = {10.1023/b:ejep.0000036568.02655.f8}
}

@article{liptonMythosModelInterpretability2018,
  title = {The {{Mythos}} of {{Model Interpretability}}},
  author = {Lipton, Zachary C.},
  year = {2018},
  journal = {Communications of the ACM},
  volume = {61},
  number = {10},
  pages = {36--43},
  doi = {10.1145/3233231}
}

@article{zechVariableGeneralizationPerformance2018,
  title = {Variable Generalization Performance of a Deep Learning Model to Detect Pneumonia in Chest Radiographs: {{A}} Cross-Sectional Study},
  shorttitle = {Variable Generalization Performance of a Deep Learning Model to Detect Pneumonia in Chest Radiographs},
  author = {Zech, John R. and Badgeley, Marcus A. and Liu, Manway and Costa, Anthony B. and Titano, Joseph J. and Oermann, Eric Karl},
  year = {2018},
  journal = {PLOS Medicine},
  volume = {15},
  number = {11},
  pages = {e1002683},
  doi = {10.1371/journal.pmed.1002683}
}


@article{cheongSeeTreatmentParadox2016,
  title = {Prediction Models in Obstetrics: Understanding the Treatment Paradox and Potential Solutions to the Threat It Poses},
  shorttitle = {Prediction Models in Obstetrics},
  author = {{Cheong-See}, Fiona and Allotey, John and Marlin, Nadine and Mol, Ben W. and Schuit, Ewoud and {Ter Riet}, Gerben and Riley, Richard D. and Moons, Karel G. M. and Khan, Khalid S. and Thangaratinam, Shakila},
  year = {2016},
  journal = {BJOG: An International Journal of Obstetrics and Gynaecology},
  volume = {123},
  number = {7},
  pages = {1060--1064},
  doi = {10.1111/1471-0528.13859}
}

@article{uffenTreatmentParadoxSepsis2021,
  title = {Retrospective Study on the Possible Existence of a Treatment Paradox in Sepsis Scores in the Emergency Department},
  author = {Uffen, Jan Willem and {van Goor}, Harriet and Reitsma, Johannes and Oosterheert, Jan Jelrik and {de Regt}, Marinus and Kaasjager, Karin},
  year = {2021},
  journal = {BMJ Open},
  volume = {11},
  number = {3},
  pages = {e046518},
  doi = {10.1136/bmjopen-2020-046518}
}

@article{vanGelovenPredictionMeetsCausal2020,
  title = {Prediction Meets Causal Inference: The Role of Treatment in Clinical Prediction Models},
  shorttitle = {Prediction Meets Causal Inference},
  author = {{van Geloven}, Nan and Swanson, Sonja A. and Ramspek, Chava L. and Luijken, Kim and {van Diepen}, Merel and Morris, Tim P. and Groenwold, Rolf H. H. and {van Houwelingen}, Hans C. and Putter, Hein and {le Cessie}, Saskia},
  year = {2020},
  journal = {European Journal of Epidemiology},
  volume = {35},
  number = {7},
  pages = {619--630},
  doi = {10.1007/s10654-020-00636-1}
}

@misc{aligningPredictionClinicalLearning2025,
  title = {On Aligning Prediction Models with Clinical Experiential Learning: A Prostate Cancer Case Study},
  shorttitle = {On Aligning Prediction Models with Clinical Experiential Learning},
  author = {Vallon, Jacqueline J. and Overman, William and Xu, Wanqiao and Panjwani, Neil and Ling, Xi and Vij, Sushmita and Bagshaw, Hilary P. and Leppert, John T. and Shah, Sumit and Sonn, Geoffrey and Srinivas, Sandy and Pollom, Erqi and Buyyounouski, Mark K. and Bayati, Mohsen},
  year = {2025},
  publisher = {arXiv},
  eprint = {2509.04053},
  eprinttype = {arxiv},
  primaryclass = {cs.LG},
  doi = {10.48550/arXiv.2509.04053},
  note = {Preprint}
}

@article{fernandezgomezEORTCTablesOverestimate2011,
  title = {The {{EORTC}} Tables Overestimate the Risk of Recurrence and Progression in Patients with Non-Muscle-Invasive Bladder Cancer Treated with {{Bacillus Calmette-Gu{\'e}rin}}: External Validation of the {{EORTC}} Risk Tables},
  author = {Fernandez-Gomez, Jesus and Madero, Rosario and Solsona, Eduardo and Unda, Miguel and Martinez-Pi{\~n}eiro, Luis and Ojea, Antonio and Portillo, Jose and Montesinos, Manuel and Gonzalez, Marcelino and Pertusa, Carlos and Rodriguez-Molina, Jesus and Camacho, Jose Emilio and Rabadan, Mariano and Astobieta, Ander and Isorna, Santiago and Munta{\~n}ola, Pedro and Gimeno, Anabel and Blas, Miguel and Martinez-Pi{\~n}eiro, Jose Antonio},
  year = {2011},
  journal = {European Urology},
  volume = {60},
  number = {3},
  pages = {423--430},
  doi = {10.1016/j.eururo.2011.05.033}
}

@article{cambierEORTCNomogramsRisk2016,
  title = {{{EORTC}} Nomograms and Risk Groups for Predicting Recurrence, Progression, and Disease-Specific and Overall Survival in Non-Muscle-Invasive Stage {{Ta--T1}} Urothelial Bladder Cancer Patients Treated with 1--3 Years of Maintenance {{Bacillus Calmette-Gu{\'e}rin}}},
  author = {Cambier, Samantha and Sylvester, Richard J. and Collette, Laurence and Gontero, Paolo and Brausi, Maurizio A. and {van Andel}, George and Kirkels, Wim J. and {Calais Da Silva}, Fernando and Oosterlinck, Willem and Prescott, Stephen and Kirkali, Ziya and Powell, Philip H. and {de Reijke}, Theo M. and Turkeri, Levent and Collette, Sandra and Oddens, Jorg},
  year = {2016},
  journal = {European Urology},
  volume = {69},
  number = {1},
  pages = {60--69},
  doi = {10.1016/j.eururo.2015.06.045}
}

@misc{lengerichDeathRoundNumbers2022,
  title = {Death by Round Numbers: Glass-Box Machine Learning Uncovers Biases in Medical Practice},
  shorttitle = {Death by Round Numbers},
  author = {Lengerich, Benjamin J. and Caruana, Rich and Nunnally, Mark E. and Kellis, Manolis},
  year = {2022},
  publisher = {medRxiv},
  doi = {10.1101/2022.04.30.22274520},
  note = {Preprint}
}

@article{westreichTable2Fallacy2013,
  title = {The {{Table}} 2 Fallacy: Presenting and Interpreting Confounder and Modifier Coefficients},
  author = {Westreich, Daniel and Greenland, Sander},
  year = {2013},
  journal = {American Journal of Epidemiology},
  volume = {177},
  number = {4},
  pages = {292--298},
  doi = {10.1093/aje/kws412}
}

@article{sperrinUsingMarginalStructural2018,
  title = {Using Marginal Structural Models to Adjust for Treatment Drop-in When Developing Clinical Prediction Models},
  author = {Sperrin, Matthew and Martin, Glen P. and Pate, Alexander and Van Staa, Tjeerd and Peek, Niels and Buchan, Iain},
  year = {2018},
  journal = {Statistics in Medicine},
  volume = {37},
  number = {28},
  pages = {4142--4154},
  doi = {10.1002/sim.7913}
}


==> anc/elsarticle-num.bst <==
%%
%% This is file `elsarticle-num.bst' (Version 2.1),
%% 
%% Copyright 2007-2020 Elsevier Ltd
%% 
%% This file is part of the 'Elsarticle Bundle'.
%% ---------------------------------------------
%% 
%% It may be distributed under the conditions of the LaTeX Project Public
%% License, either version 1.2 of this license or (at your option) any
%% later version.  The latest version of this license is in
%%    http://www.latex-project.org/lppl.txt
%% and version 1.2 or later is part of all distributions of LaTeX
%% version 1999/12/01 or later.
%% 
%% 
%% $Id: elsarticle-num.bst 194 2020-11-23 11:29:27Z rishi $
%% 
%% $URL: https://lenova.river-valley.com/svn/elsarticle/trunk/elsarticle-num.bst $
%%
%% ----------------------------------------

ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
    eprint % urlbst
    doi % urlbst
    url % urlbst
    lastchecked % urlbst
  }
  {}
  { label }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

STRINGS { urlintro eprinturl eprintprefix doiprefix doiurl openinlinelink closeinlinelink } % urlbst...
INTEGERS { hrefform inlinelinks makeinlinelink addeprints adddoiresolver }
FUNCTION {init.urlbst.variables}
{
  "Available from: " 'urlintro := % prefix before URL
  "http://arxiv.org/abs/" 'eprinturl := % prefix to make URL from eprint ref
  "arXiv:" 'eprintprefix := % text prefix printed before eprint ref
  "https://doi.org/" 'doiurl := % prefix to make URL from DOI
  "doi:" 'doiprefix :=      % text prefix printed before DOI ref
  #1 'addeprints :=         % 0=no eprints; 1=include eprints
  #1 'adddoiresolver :=     % 0=no DOI resolver; 1=include it
  #2 'hrefform :=           % 0=no crossrefs; 1=hypertex xrefs; 2=hyperref refs
  #1 'inlinelinks :=        % 0=URLs explicit; 1=URLs attached to titles
  % the following are internal state variables, not config constants
  #0 'makeinlinelink :=     % state variable managed by setup.inlinelink
  "" 'openinlinelink :=     % ditto
  "" 'closeinlinelink :=    % ditto
}
INTEGERS {
  bracket.state
  outside.brackets
  open.brackets
  within.brackets
  close.brackets
}
FUNCTION {init.state.consts}
{ #0 'outside.brackets := % urlbst
  #1 'open.brackets :=
  #2 'within.brackets :=
  #3 'close.brackets :=

  #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull.original}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
            'write$
            { add.period$ " " * write$ }
          if$
        }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {setup.inlinelink}
{ makeinlinelink
    { hrefform #1 = % hypertex
        { "\special {html:<a href=" quote$ * url * quote$ * "> }{" * 'openinlinelink :=
          "\special {html:</a>}" 'closeinlinelink :=
          }
        { hrefform #2 = % hyperref
            { "\href{" url * "}{" * 'openinlinelink :=
              "}" 'closeinlinelink :=
              }
            'skip$
          if$ % hrefform #2 =
        }
      if$ % hrefform #1 =
      #0 'makeinlinelink :=
    }
    'skip$
 if$ % makeinlinelink
}
FUNCTION {add.inlinelink}
{ openinlinelink empty$
    'skip$
    { openinlinelink swap$ * closeinlinelink *
      "" 'openinlinelink :=
      }
  if$
}
FUNCTION {output.nonnull}
{ % Save the thing we've been asked to output
  's :=
  % If the bracket-state is close.brackets, then add a close-bracket to
  % what is currently at the top of the stack, and set bracket.state
  % to outside.brackets
  bracket.state close.brackets =
    { "]" *
      outside.brackets 'bracket.state :=
    }
    'skip$
  if$
  bracket.state outside.brackets =
    { % We're outside all brackets -- this is the normal situation.
      % Write out what's currently at the top of the stack, using the
      % original output.nonnull function.
      s
      add.inlinelink
      output.nonnull.original % invoke the original output.nonnull
    }
    { % Still in brackets.  Add open-bracket or (continuation) comma, add the
      % new text (in s) to the top of the stack, and move to the close-brackets
      % state, ready for next time (unless inbrackets resets it).  If we come
      % into this branch, then output.state is carefully undisturbed.
      bracket.state open.brackets =
        { " [" * }
        { ", " * } % bracket.state will be within.brackets
      if$
      s *
      close.brackets 'bracket.state :=
    }
  if$
}

FUNCTION {inbrackets}
{ bracket.state close.brackets =
    { within.brackets 'bracket.state := } % reset the state: not open nor closed
    { open.brackets 'bracket.state := }
  if$
}

FUNCTION {format.lastchecked}
{ lastchecked empty$
    { "" }
    { inbrackets "cited " lastchecked * }
  if$
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {fin.entry.original}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
        'skip$
        { after.sentence 'output.state := }
      if$
    }
  if$
}

FUNCTION {add.blank}
{  " " * before.all 'output.state :=
}

FUNCTION {date.block}
{
  add.blank
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checka}
{ empty$
    'skip$
    'new.block
  if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {new.sentence.checka}
{ empty$
    'skip$
    'new.sentence
  if$
}

FUNCTION {new.sentence.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.sentence
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ skip$ }

FUNCTION {capitalize}
{ "u" change.case$ "t" change.case$ }

FUNCTION {space.word}
{ " " swap$ * " " * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH
FUNCTION {bbl.and}
{ "and"}

FUNCTION {bbl.etal}
{ "et~al." }

FUNCTION {bbl.editors}
{ "Eds." }

FUNCTION {bbl.editor}
{ "Ed." }

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{ "Edition" }

FUNCTION {bbl.volume}
{ "Vol." }

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{ "no." }

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{ "pp." }

FUNCTION {bbl.page}
{ "p." }

FUNCTION {bbl.chapter}
{ "Ch." }

FUNCTION {bbl.techrep}
{ "Tech. Rep." }

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{ "1st" }

FUNCTION {bbl.second}
{ "2nd" }

FUNCTION {bbl.third}
{ "3rd" }

FUNCTION {bbl.fourth}
{ "4th" }

FUNCTION {bbl.fifth}
{ "5th" }

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Softw. Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput.-Aided Design Integrated Circuits"}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Programming"}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Gr."}

MACRO {toms} {"ACM Trans. Math. Softw."}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Prog. Lang. Syst."}

MACRO {tcs} {"Theoretical Comput. Sci."}

FUNCTION {write.url}
{ url empty$
    { skip$ }
    { "\newline\urlprefix\url{" url * "}" * write$ newline$ }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{f.~}{vv~}{ll}{, jj}" format.name$
    't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              "," *
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                { " " * t * }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}
FUNCTION {format.names.ed}
{ format.names }
FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
        { " (" * bbl.editors * ")" * }
        { " (" * bbl.editor * ")" * }
      if$
    }
  if$
}

FUNCTION {format.in.editors}
{ editor empty$
    { "" }
    { editor format.names.ed
      editor num.names$ #1 >
        { " (" * bbl.editors * ")" * }
        { " (" * bbl.editor * ")" * }
      if$
    }
  if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        { output.state mid.sentence =
          { "l" }
          { "u" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ *
    }
  if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$
    }
  if$
}

FUNCTION {output.bibitem.original}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{ bbl.in
  ":" *
  " " * }

FUNCTION {format.date}
{ year empty$
    { month empty$
        { "" }
        { "there's a month but no year in " cite$ * warning$
          month
        }
      if$
    }
    { month empty$
        'year
        { month " " * year * }
      if$
    }
  if$
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
    " (" swap$ * ")" *
    }
  if$
}

FUNCTION{format.year}
{ year duplicate$ empty$
    { "empty year in " cite$ * warning$ pop$ "" }
    { "(" swap$ * ")" * }
  if$
}

FUNCTION {format.btitle}
{ title
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { bbl.volume volume tie.or.space.connect
      series empty$
        'skip$
        { bbl.of space.word * series emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        { output.state mid.sentence =
            { bbl.number }
            { bbl.number capitalize }
          if$
          number tie.or.space.connect
          series empty$
            { "there's a number but no series in " cite$ * warning$ }
            { bbl.in space.word * series * }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ edition extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s eng.ord 't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { output.state mid.sentence =
        { convert.edition "l" change.case$ " " * bbl.edition * }
        { convert.edition "t" change.case$ " " * bbl.edition * }
      if$
    }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
        { bbl.pages pages n.dashify tie.or.space.connect }
        { bbl.page pages tie.or.space.connect }
      if$
    }
  if$
}

FUNCTION {format.journal.pages}
{ pages empty$
    'skip$
    { duplicate$ empty$
        { pop$ format.pages }
        {
          " " *
          format.year * " " *
          pages n.dashify *
        }
      if$
    }
  if$
}

FUNCTION {format.vol.num.pages}
{
  % volume field.or.null
  " "
  volume empty$
    { pop$ "" }
    { volume * }
  if$
  number empty$
    'skip$
    {
      "~(" number * ")" * *
      volume empty$
        { "there's a number but no volume in " cite$ * warning$ }
        'skip$
      if$
    }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    { "" }
    { type empty$
        { bbl.chapter }
        { type "l" change.case$ }
      if$
      chapter tie.or.space.connect
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
        { word.in booktitle * }
        { word.in format.in.editors * ", " *
          booktitle * }
      if$
    }
  if$
}

FUNCTION {empty.misc.check}
{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$
  and and and and and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "t" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { bbl.techrep }
    'type
  if$
  number empty$
    { "t" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{
  key empty$
    { journal empty$
        { "need key or journal for " cite$ * " to crossref " * crossref *
          warning$
          ""
        }
        { word.in journal emphasize * }
      if$
    }
    { word.in key * " " *}
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.crossref.editor}
{ editor #1 "{vv~}{ll}" format.name$
  editor num.names$ duplicate$
  #2 >
    { pop$
      " " * bbl.etal *
    }
    { #2 <
        'skip$
        { editor #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              " " * bbl.etal *
            }
            { bbl.and space.word * editor #2 "{vv~}{ll}" format.name$
              * }
          if$
        }
      if$
    }
  if$
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      word.in
    }
    { bbl.volume volume tie.or.space.connect
      bbl.of space.word *
    }
  if$
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
        { series empty$
            { "need editor, key, or series for " cite$ * " to crossref " *
              crossref * warning$
              "" *
            }
            { series emphasize * }
          if$
        }
        { key * }
      if$
    }
    { format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
        { booktitle empty$
            { "need editor, key, or booktitle for " cite$ * " to crossref " *
              crossref * warning$
              ""
            }
            { word.in booktitle * }
          if$
        }
        { word.in key * " " *}
      if$
    }
    { word.in format.crossref.editor * " " *}
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  year empty$
    { "empty year in " cite$ * warning$ }
    'skip$
  if$
  address empty$ t empty$ and
  year empty$ and
    'skip$
    {
      t empty$
        { address empty$
          'skip$
          { address * }
          if$
        }
        { t *
          address empty$
            'skip$
            { ", " * address * }
          if$
        }
      if$
      year empty$
        'skip$
        { t empty$ address empty$ and
            'skip$
            { ", " * }
          if$
          year *
        }
      if$
    }
  if$
}

FUNCTION {format.publisher.address}
{ publisher empty$
    { "empty publisher in " cite$ * warning$
      ""
    }
    { publisher }
  if$
  format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization empty$
    { "" }
    { organization }
  if$
  format.org.or.pub
}

FUNCTION {make.href.null}
{
  pop$
}
FUNCTION {make.href.hypertex}
{
  "\special {html:<a href=" quote$ *
  swap$ * quote$ * "> }" * swap$ *
  "\special {html:</a>}" *
}
FUNCTION {make.href.hyperref}
{
  "\href {" swap$ * "} {\path{" * swap$ * "}}" *
}
FUNCTION {make.href}
{ hrefform #2 =
    'make.href.hyperref      % hrefform = 2
    { hrefform #1 =
        'make.href.hypertex  % hrefform = 1
        'make.href.null      % hrefform = 0 (or anything else)
      if$
    }
  if$
}

FUNCTION {format.url}
{ inlinelinks #1 = url empty$ or
   { "" }
   { hrefform #1 =
       { % special case -- add HyperTeX specials
         urlintro "\url{" url * "}" * url make.href.hypertex * }
       { urlintro "\url{" * url * "}" * }
     if$
   }
  if$
}

FUNCTION {format.eprint}
{ eprint empty$
    { "" }
    { eprintprefix eprint * eprinturl eprint * make.href }
  if$
}

FUNCTION {format.doi}
{ doi empty$
    { "" }
    { doiprefix doi * doiurl doi * make.href }
  if$
}

FUNCTION {output.url}
{ url empty$
    'skip$
    { new.block
      format.url output
      format.lastchecked output
    }
  if$
}

FUNCTION {output.web.refs}
{
  new.block
  output.url
  addeprints eprint empty$ not and
    { format.eprint output.nonnull }
    'skip$
  if$
  adddoiresolver doi empty$ not and
    { format.doi output.nonnull }
    'skip$
  if$
}

FUNCTION {output.bibitem}
{ outside.brackets 'bracket.state :=
  output.bibitem.original
  inlinelinks url empty$ not and
    { #1 'makeinlinelink := }
    { #0 'makeinlinelink := }
  if$
}

FUNCTION {fin.entry}
{ output.web.refs  % urlbst
  makeinlinelink       % ooops, it appears we didn't have a title for inlinelink
    { setup.inlinelink % add some artificial link text here, as a fallback
      "[link]" output.nonnull }
    'skip$
  if$
  bracket.state close.brackets = % urlbst
    { "]" * }
    'skip$
  if$
  fin.entry.original
}

FUNCTION {webpage}
{ output.bibitem
  author empty$
    { editor empty$
        'skip$  % author and editor both optional
        { format.editors output.nonnull }
      if$
    }
    { editor empty$
        { format.authors output.nonnull }
        { "can't use both author and editor fields in " cite$ * warning$ }
      if$
    }
  if$
  new.block
  title empty$ 'skip$ 'setup.inlinelink if$
  format.title "title" output.check
  inbrackets "online" output
  new.block
  year empty$
    'skip$
    { format.date "year" output.check }
  if$
  % We don't need to output the URL details ('lastchecked' and 'url'),
  % because fin.entry does that for us, using output.web.refs.  The only
  % reason we would want to put them here is if we were to decide that
  % they should go in front of the rather miscellaneous information in 'note'.
  new.block
  note output
  fin.entry
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  crossref missing$
    { journal
      "journal" output.check
      % add.blank
  before.all 'output.state :=
      format.vol.num.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  format.journal.pages
  format.note output
  pages empty$  
	  { format.date "year" output.check }
    'skip$ 
  if$
  fin.entry
  write.url
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  crossref missing$
    { format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
    }
    {
      format.book.crossref output.nonnull
    }
  if$
  format.note output
  fin.entry
  write.url
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  howpublished output
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  crossref missing$
    {
      format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
      format.chapter.pages "chapter and pages" output.check
    }
    {
      format.chapter.pages "chapter and pages" output.check
      format.book.crossref output.nonnull
    }
  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
      format.chapter.pages output
    }
    { format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.edition output
      format.bvolume output
      format.number.series output
      publisher empty$
        { format.organization.address output }
        { organization output
          format.publisher.address output
        }
      if$
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  author empty$
    { organization empty$
        'skip$
        { organization output.nonnull
          address output
        }
      if$
    }
    { format.authors output.nonnull }
  if$
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  author empty$
    { organization empty$
    {
          address output
        }
        'skip$
      if$
    }
    {
      organization output
      address output
    }
  if$
  format.edition output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  bbl.mthesis format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title output
  howpublished output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
  empty.misc.check
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  bbl.phdthesis format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {proceedings}
{ output.bibitem
  editor empty$
    { organization output }
    { format.editors output.nonnull }
  if$
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  editor empty$
    { publisher empty$
        'skip$
        {
          format.publisher.address output
        }
      if$
    }
    { publisher empty$
        {
          format.organization.address output }
        {
          organization output
          format.publisher.address output
        }
      if$
     }
  if$
  format.note output
  fin.entry
  write.url
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  title empty$ 'skip$ 'setup.inlinelink if$ % urlbst
  format.title "title" output.check
  format.note "note" output.check
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {default.type} { misc }

READ

STRINGS { longest.label }

INTEGERS { number.label longest.label.width }

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}

EXECUTE {initialize.longest.label}

ITERATE {longest.label.pass}

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" *
  write$ newline$
  "\expandafter\ifx\csname url\endcsname\relax"
  write$ newline$
  "  \def\url#1{\texttt{#1}}\fi"
  write$ newline$
  "\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi"
  write$ newline$
  "\expandafter\ifx\csname href\endcsname\relax"
  write$ newline$
  "  \def\href#1#2{#2} \def\path#1{#1}\fi"
  write$ newline$
}

EXECUTE {begin.bib}

EXECUTE {init.urlbst.variables}
EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}
%% End of customized bst file
%%
%% End of file `elsarticle-num.bst'.




==> anc/elsarticle.cls <==
%%
%% This is file `elsarticle.cls',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% elsarticle.dtx  (with options: `class')
%% 
%% Copyright 2007-2020 Elsevier Ltd
%% 
%% This file is part of the 'Elsarticle Bundle'.
%% -------------------------------------------
%% 
%% It may be distributed under the conditions of the LaTeX Project Public
%% License, either version 1.2 of this license or (at your option) any
%% later version.  The latest version of this license is in
%%    http://www.latex-project.org/lppl.txt
%% and version 1.2 or later is part of all distributions of LaTeX
%% version 1999/12/01 or later.
%% 
%% The list of all files belonging to the 'Elsarticle Bundle' is
%% given in the file `manifest.txt'.
%% 
%%
%%
%%
 \def\RCSfile{elsarticle}%
 \def\RCSversion{3.3}%
 \def\RCSdate{2020/11/20}%
 \def\@shortjnl{\relax}
 \def\@journal{Elsevier Ltd}
 \def\@company{Elsevier Ltd}
 \def\@issn{000-0000}
 \def\@shortjid{elsarticle}
\NeedsTeXFormat{LaTeX2e}[1995/12/01]
\ProvidesClass{\@shortjid}[\RCSdate, \RCSversion: \@journal]
\def\ABD{\AtBeginDocument}
\newif\ifpreprint \preprintfalse
\newif\ifnonatbib \nonatbibfalse
\newif\iflongmktitle \longmktitlefalse
\newif\ifnopreprintline \nopreprintlinefalse
\newif\ifdoubleblind \doubleblindfalse

\newif\ifuseexplthreefunctions \useexplthreefunctionsfalse

\IfFileExists{expl3.sty}{%
  \global\useexplthreefunctionstrue%
  \RequirePackage{expl3}}{}
\ifuseexplthreefunctions\relax%
\IfFileExists{xparse.sty}{\RequirePackage{xparse}}{}
\IfFileExists{etoolbox.sty}{\RequirePackage{etoolbox}}{}
\fi

\def\@blstr{1}
\newdimen\@bls
\@bls=\baselineskip

\def\@finalWarning{%
  *****************************************************\MessageBreak
   This document is typeset in the CRC style which\MessageBreak
   is not suitable for submission.\MessageBreak
   \MessageBreak
   Please typeset again using 'preprint' option\MessageBreak
   for creating PDF suitable for submission.\MessageBreak
  ******************************************************\MessageBreak
}

\DeclareOption{preprint}{\global\preprinttrue
  \gdef\@blstr{1}\xdef\jtype{0}%
   \AtBeginDocument{\@twosidefalse\@mparswitchfalse}}
\DeclareOption{nopreprintline}{\global\nopreprintlinetrue}
\DeclareOption{final}{\gdef\@blstr{1}\global\preprintfalse}
\DeclareOption{review}{\global\preprinttrue\gdef\@blstr{1.5}}
\DeclareOption{authoryear}{\xdef\@biboptions{round,authoryear}}
\DeclareOption{number}{\xdef\@biboptions{numbers}}
\DeclareOption{numbers}{\xdef\@biboptions{numbers}}
\DeclareOption{nonatbib}{\global\nonatbibtrue}
\DeclareOption{longtitle}{\global\longmktitletrue}
\DeclareOption{5p}{\xdef\jtype{5}\global\preprintfalse
  \ExecuteOptions{twocolumn}}
  \def\jtype{0}
\DeclareOption{3p}{\xdef\jtype{3}\global\preprintfalse}
\DeclareOption{1p}{\xdef\jtype{1}\global\preprintfalse
  \AtBeginDocument{\@twocolumnfalse}}
\DeclareOption{times}{\IfFileExists{txfonts.sty}%
  {\AtEndOfClass{\RequirePackage{txfonts}%
  \gdef\ttdefault{cmtt}%
  \let\iint\relax
  \let\iiint\relax
  \let\iiiint\relax
  \let\idotsint\relax
  \let\openbox\relax}}{\AtEndOfClass{\RequirePackage{times}}}}

\DeclareOption{endfloat}{\IfFileExists{endfloat.sty}
   {\AtEndOfClass{\RequirePackage[markers]{endfloat}}}{}}
\DeclareOption{endfloats}{\IfFileExists{endfloat.sty}
   {\AtEndOfClass{\RequirePackage[markers]{endfloat}}}{}}
\DeclareOption{numafflabel}
   {\AtBeginDocument{\def\theaffn{\arabic{affn}}}} %*%
\DeclareOption{lefttitle}
   {\AtBeginDocument{\def\elsarticletitlealign{flushleft}}} %*%
\DeclareOption{centertitle}
   {\AtBeginDocument{\def\elsarticletitlealign{center}}} %*%
\DeclareOption{reversenotenum}
   {\AtBeginDocument{\def\theaffn{\arabic{affn}}
    \def\thefnote{\alph{fnote}}}}
\DeclareOption{doubleblind}{\doubleblindtrue}

\ExecuteOptions{a4paper,10pt,oneside,onecolumn,number,preprint,centertitle}
\DeclareOption*{\PassOptionsToClass{\CurrentOption}{article}}
\ProcessOptions
\LoadClass{article}
\RequirePackage{graphicx}
\let\comma\@empty
\let\tnotesep\@empty
\let\@title\@empty

\def\useelstitle{}

\def\title#1{\g@addto@macro\@title{#1%
       \global\let\tnoteref\@gobble}%
       \g@addto@macro\useelstitle{#1}}

\def\elsLabel#1{\@bsphack\protected@write\@auxout{}%
         {\string\Newlabel{#1}{\@currentlabel}}\@esphack}
\def\Newlabel#1#2{\expandafter\xdef\csname X@#1\endcsname{#2}}

\def\elsRef#1{\@ifundefined{X@#1}{0}{\csname X@#1\endcsname}}

\let\@tnotemark\@empty

\ifdoubleblind
  \def\tnotemark[#1]{}
\else
  \def\tnotemark[#1]{\@for\mytmark:=#1\do{%
        \expandafter\ifcase\elsRef{\mytmark}\or$^{\star}$\or
       $^{,\star\star}$\fi
    }%
}
\fi

\def\tnoteref#1{\tnotemark[{#1}]}
\let\@tnotes\@empty
\newcounter{tnote}
\def\tnotetext[#1]#2{\g@addto@macro\@tnotes{%
  \stepcounter{tnote}\elsLabel{#1}%
    \def\thefootnote{\ifcase\c@tnote\or$\star$\or$\star\star$\fi}%
    \footnotetext{#2}}}

\let\@nonumnotes\@empty
\def\nonumnote#1{\g@addto@macro\@nonumnotes{%
     \let\thefootnote\relax\footnotetext{#1}}}

\newcounter{fnote}
\def\thefnote{\arabic{fnote}}
\def\fnmark[#1]{\let\comma\@empty
    \def\@fnmark{\@for\@@fnmark:=#1\do{%
    \edef\fnotenum{\@ifundefined{X@\@@fnmark}{1}{\elsRef{\@@fnmark}}}%
  \unskip\comma\fnotenum\let\comma,}}%
}

\def\fnref#1{\fnmark[#1]}

\let\@fnotes\@empty\let\@fnmark\@empty
\def\fntext[#1]#2{\g@addto@macro\@fnotes{%
   \refstepcounter{fnote}\elsLabel{#1}%
   \def\thefootnote{\c@fnote}%
   \global\setcounter{footnote}{\c@fnote}%
   \footnotetext{#2}}}

\def\cormark[#1]{\edef\cnotenum{\elsRef{#1}}%
    \unskip\textsuperscript{\sep\ifcase\cnotenum\or
       $\ast$\or$\ast\ast$\fi\hspace{-1pt}}\let\sep=,}

\let\@cormark\@empty
\let\@cornotes\@empty
\newcounter{cnote}
\def\cortext[#1]#2{\g@addto@macro\@cornotes{%
    \refstepcounter{cnote}\elsLabel{#1}%
    \def\thefootnote{\ifcase\thecnote\or$\ast$\or
    $\ast\ast$\fi}%
    \footnotetext{#2}}}

\let\@corref\@empty
\def\corref#1{\edef\cnotenum{\elsRef{#1}}%
    \edef\@corref{\ifcase\cnotenum\or
         $\ast$\or$\ast\ast$\fi\hskip-1pt}}

\def\resetTitleCounters{\c@cnote=0
   \c@fnote=0 \c@tnote=0 \c@footnote=0}

\let\eadsep\@empty
\def\@elseads{}
\let\@elsuads\@empty
\let\@cormark\@empty
\def\hashchar{\expandafter\@gobble\string\~}
\def\underscorechar{\expandafter\@gobble\string\_}
\def\lbracechar{\expandafter\@gobble\string\{}
\def\rbracechar{\expandafter\@gobble\string\}}

\gdef\ead{\@ifnextchar[{\@uad}{\@ead}}
\gdef\@ead#1{\bgroup
   \def\_{\underscorechar}%
   \def\{{\lbracechar}%
   \def~{\hashchar}%
   \def\}{\rbracechar}%
   \edef\tmp{\the\@eadauthor}%
   \immediate\write\@auxout{\string\emailauthor
     {#1}{\expandafter\strip@prefix\meaning\tmp}}%
   \egroup
}
\newcounter{ead}
\gdef\emailauthor#1#2{\stepcounter{ead}%
     \g@addto@macro\@elseads{\raggedright%
      \let\corref\@gobble\def\@@tmp{#1}%
      \eadsep{\ttfamily\expandafter\strip@prefix\meaning\@@tmp}
      (#2)\def\eadsep{\unskip,\space}}%
}
\gdef\@uad[#1]#2{\bgroup
   \def~{\hashchar}%
   \def\_{\underscorechar}%
   \def~{\hashchar}%
   \def\}{\rbracechar}%
   \edef\tmp{\the\@eadauthor}
   \immediate\write\@auxout{\string\urlauthor
     {#2}{\expandafter\strip@prefix\meaning\tmp}}%
  \egroup
}
\gdef\urlauthor#1#2{\g@addto@macro\@elsuads{\let\corref\@gobble%
     \def\@@tmp{#1}\raggedright\eadsep
     {\ttfamily\expandafter\strip@prefix\meaning\@@tmp}\space(#2)%
     \def\eadsep{\unskip,\space}}%
}

\def\elsauthors{}
\def\useauthors{}
\def\elsprelimauthors{}

\def\pprinttitle{}
\let\authorsep\@empty
\let\prelimauthorsep\@empty
\let\sep\@empty
\newcounter{author}
\def\author{\@ifnextchar[{\@@author}{\@author}}

\newtoks\@eadauthor
\def\@@author[#1]#2{%
    \g@addto@macro\elsprelimauthors{%
     \prelimauthorsep#2%
     \def\prelimauthorsep{\unskip,\space}}%
    \g@addto@macro\elsauthors{%
    \def\baselinestretch{1}%
    \authorsep#2\unskip\textsuperscript{%#1%
      \@for\@@affmark:=#1\do{%
       \edef\affnum{\@ifundefined{X@\@@affmark}{1}{\elsRef{\@@affmark}}}%
     \unskip\sep\affnum\let\sep=,}%
      \ifx\@fnmark\@empty\else\unskip\sep\@fnmark\let\sep=,\fi
      \ifx\@corref\@empty\else\unskip\sep\@corref\let\sep=,\fi
      }%
    \def\authorsep{\unskip,\space}%
    \global\let\sep\@empty\global\let\@corref\@empty
    \global\let\@fnmark\@empty}%
    \@eadauthor={#2}%
    \g@addto@macro\useauthors{#2; }%
}

\def\@author#1{%
    \g@addto@macro\elsprelimauthors{%
     \prelimauthorsep#1%
     \def\prelimauthorsep{\unskip,\space}}%
    \g@addto@macro\elsauthors{\normalsize%
    \def\baselinestretch{1}%
    \upshape\authorsep#1\unskip\textsuperscript{%
      \ifx\@fnmark\@empty\else\unskip\sep\@fnmark\let\sep=,\fi
      \ifx\@corref\@empty\else\unskip\sep\@corref\let\sep=,\fi
      }%
    \def\authorsep{\unskip,\space}%
    \global\let\@fnmark\@empty
    \global\let\@corref\@empty    \global\let\sep\@empty}%
    \@eadauthor={#1}%
    \g@addto@macro\useauthors{#1; }%
}

\AtBeginDocument{%
  \@ifpackageloaded{hyperref}{%
    \expandafter\gdef\csname Hy@title\endcsname{\useelstitle}%
    \expandafter\gdef\csname Hy@author\endcsname{\useauthors}%
   }{}
}

\def\elsaddress{}
\def\addsep{\par\vskip6pt}

\def\@alph#1{%
  \ifcase#1\or a\or b\or c\or d\or e\or f\or g\or h\or i\or j\or k\or
  l\or m\or n\or o\or p\or q\or r\or s\or t\or u\or v\or w\or x\or
  y\or z%
  \or aa\or ab\or ac\or ad\or ae\or af\or ag\or ah\or ai\or aj\or
  ak\or al\or am\or an\or ao\or ap\or aq\or ar\or as\or at\or au\or
  av\or aw\or ax\or ay\or az%
  \or ba\or bb\or bc\or bd\or be\or bf\or bg\or bh\or bi\or bj\or
  bk\or bl\or bm\or bn\or bo\or bp\or bq\or br\or bs\or bt\or bu\or
  bv\or bw\or bx\or by\or bz%
  \or ca\or cb\or cc\or cd\or ce\or cf\or cg\or ch\or ci\or cj\or
  ck\or cl\or cm\or cn\or co\or cp\or cq\or cr\or cs\or ct\or cu\or
  cv\or cw\or cx\or cy\or cz%
  \or da\or db\or dc\or dd\or de\or df\or dg\or dh\or di\or dj\or
  dk\or dl\or dm\or dn\or do\or dp\or dq\or dr\or ds\or dt\or du\or
  dv\or dw\or dx\or dy\or dz%
  \or ea\or eb\or ec\or ed\or ee\or ef\or eg\or eh\or ei\or ej\or
  ek\or el\or em\or en\or eo\or ep\or eq\or er\or es\or et\or eu\or
  ev\or ew\or ex\or ey\or ez%
  \or fa\or fb\or fc\or fd\or fe\or ff\or fg\or fh\or fi\or fj\or
  fk\or fl\or fm\or fn\or fo\or fp\or fq\or fr\or fs\or ft\or fu\or
  fv\or fw\or fx\or fy\or fz%
  \or ga\or gb\or gc\or gd\or ge\or gf\or gg\or gh\or gi\or gj\or
  gk\or gl\or gm\or gn\or go\or gp\or gq\or gr\or gs\or gt\or gu\or
  gv\or gw\or gx\or gy\or gz%
  \else\@ctrerr\fi}

\newcounter{affn}
\renewcommand\theaffn{\alph{affn}}

\ifuseexplthreefunctions\relax%
  \ExplSyntaxOn
  \def\ca_affitem_postskip{\mbox{~}\unskip\ignorespaces}
  %%Author Address
  \DeclareDocumentCommand \ca_organization { O{,} m }
    {
  %    #2 #1\mbox{~}\unskip\ignorespaces
      \csgappto { ca_affiliation_values } { #2 #1\ca_affitem_postskip }
    }
  \DeclareDocumentCommand \ca_postal_code { O{,} m }
    {
  %    #2 #1\mbox{~}\unskip\ignorespaces
      \csgappto { ca_affiliation_values } { #2 #1\ca_affitem_postskip }
    }
  \DeclareDocumentCommand \ca_aff_city { O{,}  m }
    {
  %    #2 #1\mbox{~}\unskip\ignorespaces
      \csgappto { ca_affiliation_values } { #2 #1\ca_affitem_postskip }
    }
  \DeclareDocumentCommand \ca_address_line { O{,}m }
    {
  %    #2 #1\mbox{~}\unskip\ignorespaces
      \csgappto { ca_affiliation_values } { #2 #1\ca_affitem_postskip }
    }
  \DeclareDocumentCommand \ca_state { O{,} m }
    {
  %    #2 #1\mbox{~}\unskip\ignorespaces
      \csgappto { ca_affiliation_values } { #2 #1\ca_affitem_postskip }
    }
  \DeclareDocumentCommand \ca_country { O{ } m }
    {
  %    #2 #1
      \csgappto { ca_affiliation_values } { #2 #1 }
    }

  \DeclareDocumentCommand \ca_stm_organization { O{,} m }
    {
      #2 #1\ca_affitem_postskip
    }
  \DeclareDocumentCommand \ca_stm_postal_code { O{,} m }
    {
      #2 #1\ca_affitem_postskip
    }
  \DeclareDocumentCommand \ca_stm_aff_city { O{,}  m }
    {
      #2 #1\ca_affitem_postskip
    }
  \DeclareDocumentCommand \ca_stm_aff_address_line { O{,}m }
    {
      #2 #1\ca_affitem_postskip
    }
  \DeclareDocumentCommand \ca_stm_state { O{,} m }
    {
      #2 #1\ca_affitem_postskip
    }
  \DeclareDocumentCommand \ca_stm_country { O{ } m }
    {
      #2 #1
    }

  \keys_define:nn { stm / affiliation }
    {
      op   .tl_set_x:N   = \l_organization_punc_tl,
      oraganizationsep   .tl_set_x:N   = \l_organization_punc_tl,
      ap   .tl_set_x:N   = \l_address_line_punc_tl,
      addresslinesep   .tl_set_x:N   = \l_address_line_punc_tl,
      cp   .tl_set_x:N   = \l_city_punc_tl,
      citysep   .tl_set_x:N   = \l_city_punc_tl,
      pp   .tl_set_x:N   = \l_postal_code_punc_tl,
      postcodesep   .tl_set_x:N   = \l_postal_code_punc_tl,
      sp   .tl_set_x:N   = \l_state_punc_tl,
      statesep   .tl_set_x:N   = \l_state_punc_tl,
      o    .code:n       = { \ca_organization[\l_organization_punc_tl]{#1} },
      organization    .code:n       = { \ca_organization[\l_organization_punc_tl]{#1} },
      a    .code:n       = { \ca_address_line[\l_address_line_punc_tl]{#1} },
      addressline    .code:n       = { \ca_address_line[\l_address_line_punc_tl]{#1} },
      c    .code:n       = { \ca_aff_city[\l_city_punc_tl]{#1} },
      city .code:n       = { \ca_aff_city[\l_city_punc_tl]{#1} },
      p    .code:n       = { \ca_postal_code[\l_postal_code_punc_tl]{#1} },
      postcode    .code:n       = { \ca_postal_code[\l_postal_code_punc_tl]{#1} },
      s    .code:n       = { \ca_state[\l_state_punc_tl]{#1} },
      state    .code:n       = { \ca_state[\l_state_punc_tl]{#1} },
      orp  .tl_set_x:N   = \l_organization_punc_tl,
      adp  .tl_set_x:N   = \l_address_line_punc_tl,
      cip  .tl_set_x:N   = \l_city_punc_tl,
      pcp  .tl_set_x:N   = \l_postal_code_punc_tl,
      stp  .tl_set_x:N   = \l_state_punc_tl,
      cyp  .tl_set_x:N   = \l_country_punc_tl,
      or   .code:n       = { \ca_organization[\l_organization_punc_tl]{#1} },
      ad   .code:n       = { \ca_address_line[\l_address_line_punc_tl]{#1} },
      ci   .code:n       = { \ca_aff_city[\l_city_punc_tl]{#1} },
      pc   .code:n       = { \ca_postal_code[\l_postal_code_punc_tl]{#1} },
      st   .code:n       = { \ca_state[\l_state_punc_tl]{#1} },
      cy   .code:n       = { \ca_country[\l_country_punc_tl]{#1} },
      country   .code:n  = { \ca_country[\l_country_punc_tl]{#1} },
      unknown   .code:n  = {
                             \ifstrempty { #1 } {
                                  \csxappto { ca_affiliation_values }
                                       { {\l_keys_key_tl}~ }
                                } {
                                  \csxappto { ca_affiliation_values }
                                       { {#1}~ }
                                }
                           }
    }

  \cs_set:Npn \__reset_affiliation:
  {
    \tl_gset:Nn \l_organization_punc_tl { , }
    \tl_gset:Nn \l_address_line_punc_tl { , }
    \tl_gset:Nn \l_city_punc_tl { , }
    \tl_gset:Nn \l_postal_code_punc_tl { , }
    \tl_gset:Nn \l_state_punc_tl { , }
    \tl_gset:Nn \l_country_punc_tl { }
  }

  \DeclareDocumentCommand\affiliation{ o m }{
    \__reset_affiliation:
    \csgdef { ca_affiliation_values } { }
    \IfNoValueTF { #2 }
      { }
      {
       \keys_set:nn { stm / affiliation } { #2 }
      }
     \csgappto{elsaddress}{
      \def\baselinestretch{1}%
      \refstepcounter{affn}
      \xdef\@currentlabel{\theaffn}
      \IfNoValueTF { #1 }
        { }
        { \elsLabel{#1} }
      \textsuperscript{\theaffn}}
      \csxappto{elsaddress}{
        \csuse { ca_affiliation_values }
        \par
      }
  }
  \ExplSyntaxOff
  \else%
  \def\caaffitempostskip{\space}

  \DeclareRobustCommand\caorganization[2][,]{%
     \g@addto@macro\caaffiliationvalues{#2#1\caaffitempostskip}%
  }
  \DeclareRobustCommand\capostalcode[2][,]{%
     \g@addto@macro\caaffiliationvalues{#2#1\caaffitempostskip}%
  }
  \DeclareRobustCommand\caaffcity[2][,]{%
     \g@addto@macro\caaffiliationvalues{#2#1\caaffitempostskip}%
  }
  \DeclareRobustCommand\caaddressline[2][,]{%
     \g@addto@macro\caaffiliationvalues{#2#1\caaffitempostskip}%
  }
  \DeclareRobustCommand\castate[2][,]{%
     \g@addto@macro\caaffiliationvalues{#2#1\caaffitempostskip}%
  }
  \DeclareRobustCommand\cacountry[2][,]{%
     \g@addto@macro\caaffiliationvalues{#2#1\caaffitempostskip}%
  }
  \DeclareRobustCommand\castmorganization[2][,]{%
     #2#1\caaffitempostskip%
  }
  \DeclareRobustCommand\castmpostalcode[2][,]{%
     #2#1\caaffitempostskip%
  }
  \DeclareRobustCommand\castmaffcity[2][,]{%
     #2#1\caaffitempostskip%
  }
  \DeclareRobustCommand\castmaddressline[2][,]{%
     #2#1\caaffitempostskip%
  }
  \DeclareRobustCommand\castmstate[2][,]{%
     #2#1\caaffitempostskip%
  }
  \DeclareRobustCommand\castmcountry[2][,]{%
     #2#1\caaffitempostskip%
  }

  \define@key{affiliation}{op}{\xdef\@organizationpunc{#1}}
  \define@key{affiliation}{orp}{\xdef\@organizationpunc{#1}}
  \define@key{affiliation}{organizationsep}{\xdef\@organizationpunc{#1}}
  \define@key{affiliation}{ap}{\xdef\@addresslinepunc{#1}}
  \define@key{affiliation}{adp}{\xdef\@addresslinepunc{#1}}
  \define@key{affiliation}{addresslinesep}{\xdef\@addresslinepunc{#1}}
  \define@key{affiliation}{cp}{\xdef\@citypunc{#1}}
  \define@key{affiliation}{cip}{\xdef\@citypunc{#1}}
  \define@key{affiliation}{cyp}{\xdef\@countrypunc{#1}}
  \define@key{affiliation}{citysep}{\xdef\@citypunc{#1}}
  \define@key{affiliation}{pp}{\xdef\@postcodepunc{#1}}
  \define@key{affiliation}{pop}{\xdef\@postcodepunc{#1}}
  \define@key{affiliation}{postcodesep}{\xdef\@postcodepunc{#1}}
  \define@key{affiliation}{sp}{\xdef\@statepunc{#1}}
  \define@key{affiliation}{stp}{\xdef\@statepunc{#1}}
  \define@key{affiliation}{statesep}{\xdef\@statepunc{#1}}
  \define@key{affiliation}{countrysep}{\xdef\@countrypunc{#1}}

  \define@key{affiliation}{organization}{%
   \caorganization[\@organizationpunc]{#1}}
  \define@key{affiliation}{addressline}{%
   \caaddressline[\@addresslinepunc]{#1}}
  \define@key{affiliation}{city}{%
   \caaffcity[\@citypunc]{#1}}
  \define@key{affiliation}{postcode}{%
   \capostalcode[\@postcodepunc]{#1}}
  \define@key{affiliation}{state}{%
   \castate[\@statepunc]{#1}}
  \define@key{affiliation}{or}{%
   \caorganization[\@organizationpunc]{#1}}
  \define@key{affiliation}{ad}{%
   \caaddressline[\@addresslinepunc]{#1}}
  \define@key{affiliation}{ci}{%
   \caaffcity[\@citypunc]{#1}}
  \define@key{affiliation}{po}{%
   \capostalcode[\@postcodepunc]{#1}}
  \define@key{affiliation}{st}{%
   \castate[\@statepunc]{#1}}
  \define@key{affiliation}{o}{%
   \caorganization[\@organizationpunc]{#1}}
  \define@key{affiliation}{a}{%
   \caaddressline[\@addresslinepunc]{#1}}
  \define@key{affiliation}{c}{%
   \cacity[\@citypunc]{#1}}
  \define@key{affiliation}{p}{%
   \capostcode[\@postcodepunc]{#1}}
  \define@key{affiliation}{s}{%
   \castate[\@statepunc]{#1}}
  \define@key{affiliation}{cy}{%
   \cacountry[\@countrypunc]{#1}}
  \define@key{affiliation}{country}{%
   \cacountry[\@countrypunc]{#1}}

  \gdef\@resetaffiliation{%
    \gdef\@organizationpunc{,}%
    \gdef\@addresslinepunc{,}%
    \gdef\@citypunc{,}%
    \gdef\@statepunc{,}%
    \gdef\@postcodepunc{,}%
    \gdef\@countrypunc{}%
  }

  \def\affiliation{\@ifnextchar[{\@@affiliation}{\@affiliation}}

  \newcommand*{\newstmrobustcmd}{}
  \protected\def\newstmrobustcmd{\@star@or@long\stmetb@new@command}

  \def\stmetb@new@command#1{\@testopt{\stmetb@newcommand#1}0}

  \def\stmetb@newcommand#1[#2]{%
    \@ifnextchar[%]
      {\stmetb@xargdef#1[#2]}
      {\ifx\l@ngrel@x\relax
         \let\l@ngrel@x\protected
       \else
         \protected\def\l@ngrel@x{\protected\long}%
       \fi
       \@argdef#1[#2]}}

  \long\def\stmetb@xargdef#1[#2][#3]#4{%
    \@ifdefinable#1{%
      \expandafter\protected
      \expandafter\def
      \expandafter#1%
      \expandafter{%
        \expandafter\@testopt
        \csname\string#1\endcsname{#3}}%
      \expandafter\@yargdef\csname\string#1\endcsname\tw@{#2}{#4}}}
  %
  \newcommand{\ifstmundef}[1]{%
    \ifdefined#1%
      \ifx#1\relax
        \expandafter\expandafter
        \expandafter\@firstoftwo
      \else
        \expandafter\expandafter
        \expandafter\@secondoftwo
      \fi
    \else
      \expandafter\@firstoftwo
    \fi}
  \newcommand{\stmexpandonce}[1]{%
    \unexpanded\expandafter{#1}}
  \newstmrobustcmd{\gstmappto}[2]{%
    \ifundef{#1}
      {\xdef#1{\unexpanded{#2}}}
      {\xdef#1{\stmexpandonce#1\unexpanded{#2}}}}
  \newstmrobustcmd{\xstmappto}[2]{%
    \ifstmundef{#1}
      {\xdef#1{#2}}
      {\xdef#1{\stmexpandonce#1#2}}}

  \long\def\@@affiliation[#1]#2{%
      \@resetaffiliation%
      \gdef\caaffiliationvalues{}%
      \elsLabel{#1}%
      \setkeys{affiliation}{#2}%
      \g@addto@macro\elsaddress{%
      \def\baselinestretch{1}%
      \refstepcounter{affn}%
      \xdef\@currentlabel{\theaffn}%
      \elsLabel{#1}%
      \textsuperscript{\theaffn}}
      \xstmappto\elsaddress{\caaffiliationvalues\par}}

  \long\def\@affiliation#1{%
      \@resetaffiliation%
      \gdef\caaffiliationvalues{}%
      \setkeys{affiliation}{#1}%
      \g@addto@macro\elsauthors{%
      \def\baselinestretch{1}}%
      \xstmappto\elsaddress{\caaffiliationvalues\par}}
\fi

\def\address{\@ifnextchar[{\@@address}{\@address}}

\long\def\@@address[#1]#2{\g@addto@macro\elsaddress{%
    \def\baselinestretch{1}%
     \refstepcounter{affn}
     \xdef\@currentlabel{\theaffn}
     \elsLabel{#1}%
    \textsuperscript{\theaffn}#2\par}}

\long\def\@address#1{\g@addto@macro\elsauthors{%
    \def\baselinestretch{1}%
    \addsep\footnotesize\itshape#1\def\addsep{\par\vskip6pt}%
    \def\authorsep{\par\vskip8pt}}}

\newbox\absbox
\let\@elsarticleabstitle\@empty %*%
\def\abstracttitle#1{\gdef\@elsarticleabstitle{#1}} %*%
\abstracttitle{Abstract} %*%
\renewenvironment{abstract}{\global\setbox\absbox=\vbox\bgroup
  \hsize=\textwidth\def\baselinestretch{1}%
  \noindent\unskip\textbf{\@elsarticleabstitle} %*%
 \par\medskip\noindent\unskip\ignorespaces}
 {\egroup}

\newbox\elsarticlehighlightsbox
\newbox\elsarticlegrabsbox
\def\@elsarticlehighlightstitle{Highlights}
\def\@elsarticlegrabstitle{Graphical Abstract}
\newif\ifelsprelimpagegrabs\global\elsprelimpagegrabsfalse
\newif\ifelsprelimpagehl\global\elsprelimpagehlfalse
\def\elsarticleprelims{%
 \ifelsprelimpagegrabs\relax%
   \thispagestyle{empty}%
   \unvbox\elsarticlegrabsbox%
   \pagebreak\clearpage%
 \fi%
 \ifelsprelimpagehl\relax%
   \thispagestyle{empty}
   \unvbox\elsarticlehighlightsbox%
   \pagebreak\clearpage%
   \setcounter{page}{1}%
 \fi%
}
\newenvironment{highlights}{%
  \global\elsprelimpagehltrue%
  \global\setbox\elsarticlehighlightsbox=\vbox\bgroup
  \hsize=\textwidth\def\baselinestretch{1}%
  \noindent\unskip{\Large\@elsarticlehighlightstitle}%*%
  \par\vskip12pt\noindent\unskip\ignorespaces\textbf{\@title}%
  \ifx\elsprelimauthors\@empty\relax\else%
    \par\vskip6pt\noindent\unskip\ignorespaces\elsprelimauthors%
  \fi%
  \par\medskip\noindent\unskip\ignorespaces
 \begin{itemize}
 }
 {\end{itemize}
  \egroup}
\newenvironment{graphicalabstract}{%
  \global\elsprelimpagegrabstrue%
  \global\setbox\elsarticlegrabsbox=\vbox\bgroup
  \hsize=\textwidth\def\baselinestretch{1}%
  \noindent\unskip{\Large\@elsarticlegrabstitle}%*%
  \par\vskip12pt\noindent\unskip\ignorespaces\textbf{\@title}%
  \ifx\elsprelimauthors\@empty\relax\else%
    \par\vskip6pt\noindent\unskip\ignorespaces\elsprelimauthors%
  \fi%
 \par\medskip\noindent\unskip\ignorespaces}
 {\egroup}

\newbox\keybox
\let\@elsarticlekwdtitle\@empty %*%
\def\keywordtitle#1{\gdef\@elsarticlekwdtitle{#1}} %*%
\def\keywordtitlesep#1{\gdef\@elsarticlekeywordtitlesep{#1}} %*%
\keywordtitle{Keywords} %*%
\keywordtitlesep{:\ }
\def\keyword{%
  \def\sep{\unskip, }%
 \def\MSC{\@ifnextchar[{\@MSC}{\@MSC[2000]}}
  \def\@MSC[##1]{\par\leavevmode\hbox {\it ##1~MSC:\space}}%
  \def\PACS{\par\leavevmode\hbox {\it PACS:\space}}%
  \def\JEL{\par\leavevmode\hbox {\it JEL:\space}}%
  \global\setbox\keybox=\vbox\bgroup\hsize=\textwidth
  \normalsize\normalfont\def\baselinestretch{1}
  \parskip\z@
  \noindent\textit{\@elsarticlekwdtitle\@elsarticlekeywordtitlesep}
  \raggedright                         % Keywords are not justified.
  \ignorespaces}
\def\endkeyword{\par \egroup}

\newdimen\Columnwidth
\Columnwidth=\columnwidth

\def\printFirstPageNotes{%
  \iflongmktitle
    \let\columnwidth=\textwidth
  \fi
\ifdoubleblind
\else
  \ifx\@tnotes\@empty\else\@tnotes\fi
  \ifx\@nonumnotes\@empty\else\@nonumnotes\fi
  \ifx\@cornotes\@empty\else\@cornotes\fi
  \ifx\@elseads\@empty\relax\else
   \let\thefootnote\relax
   \footnotetext{\ifnum\theead=1\relax
      \textit{Email address:\space}\else
      \textit{Email addresses:\space}\fi
     \@elseads}\fi
  \ifx\@elsuads\@empty\relax\else
   \let\thefootnote\relax
   \footnotetext{\textit{URL:\space}%
     \@elsuads}\fi
\fi
  \ifx\@fnotes\@empty\else\@fnotes\fi
  \iflongmktitle\if@twocolumn
   \let\columnwidth=\Columnwidth\fi\fi
}

%% Pushing text to begin on newpage %*%
\def\newpage@after@title{title}
\def\newpage@after@author{author}
\def\newpage@after@abstract{abstract}
\def\newpageafter#1%
    {\gdef\@elsarticlenewpageafter{#1}}

\long\def\pprintMaketitle{\clearpage
  \iflongmktitle\if@twocolumn\let\columnwidth=\textwidth\fi\fi
  \resetTitleCounters
  \def\baselinestretch{1}%
  \printFirstPageNotes
  \begin{\elsarticletitlealign}%
 \thispagestyle{pprintTitle}%
   \def\baselinestretch{1}%
    \Large\@title\par\vskip18pt%
    \ifx\@elsarticlenewpageafter\newpage@after@title% %*%
      \newpage
    \fi%
    \ifdoubleblind
      \vspace*{2pc}
    \else
      \normalsize\elsauthors\par\vskip10pt
      \footnotesize\itshape\elsaddress\par\vskip36pt
    \fi
    \ifx\@elsarticlenewpageafter\newpage@after@author% %*%
      \newpage
    \fi%
    \hrule\vskip12pt
    \ifvoid\absbox\else\unvbox\absbox\par\vskip10pt\fi
    \ifvoid\keybox\else\unvbox\keybox\par\vskip10pt\fi
    \hrule\vskip12pt
    \ifx\@elsarticlenewpageafter\newpage@after@abstract% %*%
      \newpage
    \fi%
    \end{\elsarticletitlealign}%
    \gdef\thefootnote{\arabic{footnote}}%
  }

\def\printWarning{%
     \mbox{}\par\vfill\par\bgroup
     \fboxsep12pt\fboxrule1pt
     \hspace*{.18\textwidth}
     \fcolorbox{gray50}{gray10}{\box\warnbox}
     \egroup\par\vfill\thispagestyle{empty}
     \setcounter{page}{0}
     \clearpage}

\long\def\finalMaketitle{%
  \resetTitleCounters
  \def\baselinestretch{1}%
   \MaketitleBox
   \thispagestyle{pprintTitle}%
  \gdef\thefootnote{\arabic{footnote}}%
  }

\long\def\MaketitleBox{%
  \resetTitleCounters
  \def\baselinestretch{1}%
  \begin{\elsarticletitlealign}%
   \def\baselinestretch{1}%
    \Large\@title\par\vskip18pt
  \ifdoubleblind
    \vspace*{2pc}
  \else
    \normalsize\elsauthors\par\vskip10pt
    \footnotesize\itshape\elsaddress\par\vskip36pt
  \fi
    \hrule\vskip12pt
    \ifvoid\absbox\else\unvbox\absbox\par\vskip10pt\fi
    \ifvoid\keybox\else\unvbox\keybox\par\vskip10pt\fi
    \hrule\vskip12pt
    \end{\elsarticletitlealign}%
}

\def\FNtext#1{\par\bgroup\footnotesize#1\egroup}
\newdimen\space@left
\def\alarm#1{\typeout{******************************}%
             \typeout{#1}%
             \typeout{******************************}%
}

\def\titlespancalculator#1#2#3#4{%
  % break count
  \@tempcnta=#4\relax%
  % pagebreakcount increment
  \advance\@tempcnta by 1\relax%
  % title page height
  \@tempdima=#1\relax%
  % Page height - title page notes height (only for first break)
  % Page height - textheight (for remaining breaks)
  % Page height - title page notes height
  \@tempdimb=#2\relax%
  % Remaining title page height
  \advance\@tempdima -\the\@tempdimb%
  % Checks if remaining title page
  % height less than textheight
  \ifdim\the\@tempdima>#3\relax%
     \titlespancalculator%
      {\the\@tempdima}{#3}{#3}{\the\@tempcnta}%Break again
  \else%
  % Save break count and exit.
     \xdef\savetitlepagespan{\the\@tempcnta}%
  \fi%
}%

\long\def\myfor#1#2#3{%
  \@tempcnta=#1\relax%
  \ifnum#1<#2\relax%
    \advance\@tempcnta by 1\relax%
    #3%
    \myfor{\the\@tempcnta}{#2}{#3}%
  \fi}

\long\def\getSpaceLeft{%\global\@twocolumnfalse%
   \global\setbox0=\vbox{\hsize=\textwidth\MaketitleBox}%
   \global\setbox1=\vbox{\hsize=\textwidth
    \let\footnotetext\FNtext
    \printFirstPageNotes}%
    \xdef\noteheight{\the\ht1}%
    \xdef\titleheight{\the\ht0}%
    \@tempdima=\vsize
    \advance\@tempdima-\noteheight
    \advance\@tempdima-1\baselineskip
    \xdef\savefpageheight{\the\@tempdima}%
    \setbox2=\vbox{\titlespancalculator{\titleheight}%
       {\savefpageheight}{\textheight}{0}}%
}

  \skip\footins=24pt

\newbox\els@boxa
\newbox\els@boxb

\ifpreprint
  \def\maketitle{\elsarticleprelims\pprintMaketitle}
  \else
   \ifnum\jtype=1
    \def\maketitle{%
      \elsarticleprelims%
      \iflongmktitle\getSpaceLeft
        \ifdim\noteheight>0pt%
    \advance\@tempdima-1.35\baselineskip
        \fi%
       \global\setbox\els@boxa=\vsplit0 to \@tempdima
       \box\els@boxa\par\resetTitleCounters
       \thispagestyle{pprintTitle}%
       \printFirstPageNotes
       \ifnum\savetitlepagespan>1\relax%
       \myfor{2}{\savetitlepagespan}{%
       \global\setbox\els@boxb=\vsplit0 to \textheight%\@tempdima
       \box\els@boxb}
       \else%
       \fi%
       \box0%
      \else
       \finalMaketitle\printFirstPageNotes
      \fi
    \gdef\thefootnote{\arabic{footnote}}}%
  \else
 \ifnum\jtype=5
    \def\maketitle{%
      \elsarticleprelims%
      \iflongmktitle\getSpaceLeft
        \ifdim\noteheight>0pt%
    \advance\@tempdima-1.35\baselineskip
        \fi%
       \global\setbox\els@boxa=\vsplit0 to \@tempdima
       \box\els@boxa\par\resetTitleCounters
       \thispagestyle{pprintTitle}%
       \printFirstPageNotes
       \ifnum\savetitlepagespan>1\relax%
       \myfor{2}{\savetitlepagespan}{%
       \global\setbox\els@boxb=\vsplit0 to \textheight%\@tempdima
       \twocolumn[\box\els@boxb]}
       \else%
       \fi%
       \twocolumn[\box0]%\printFirstPageNotes
      \else
       \twocolumn[\finalMaketitle]\printFirstPageNotes
     \fi
     \gdef\thefootnote{\arabic{footnote}}}
  \else
  \if@twocolumn
    \def\maketitle{%
        \elsarticleprelims%
        \iflongmktitle\getSpaceLeft
          \ifdim\noteheight>0pt%
    \advance\@tempdima-1.35\baselineskip
        \fi%
       \global\setbox\els@boxa=\vsplit0 to \@tempdima
       \box\els@boxa\par\resetTitleCounters
       \thispagestyle{pprintTitle}%
       \printFirstPageNotes
       \ifnum\savetitlepagespan>1\relax%
       \myfor{2}{\savetitlepagespan}{%
       \global\setbox\els@boxb=\vsplit0 to \textheight%\@tempdima
       \twocolumn[\box\els@boxb]}
       \else%
       \fi%
       \twocolumn[\box0]%
      \else
       \twocolumn[\finalMaketitle]\printFirstPageNotes
      \fi
     \gdef\thefootnote{\arabic{footnote}}}%
   \else
    \def\maketitle{%
      \elsarticleprelims%
      \iflongmktitle\getSpaceLeft
        \ifdim\noteheight>0pt%
    \advance\@tempdima-1.35\baselineskip
        \fi%
       \global\setbox\els@boxa=\vsplit0 to \@tempdima
       \box\els@boxa\par\resetTitleCounters
       \thispagestyle{pprintTitle}%
       \printFirstPageNotes
       \ifnum\savetitlepagespan>1\relax%
       \myfor{2}{\savetitlepagespan}{%
       \global\setbox\els@boxb=\vsplit0 to \textheight%\@tempdima
       \box\els@boxb}
       \else%
       \fi%
       \box0%
     \else
       \elsarticleprelims%
       \finalMaketitle\printFirstPageNotes
      \fi
    \gdef\thefootnote{\arabic{footnote}}}%
   \fi
  \fi
 \fi
\fi

\let\@elsarticlemyfooter\@empty
\let\@elsarticlemyfooteralign\@empty
\def\@elsarticlemyfooteralignleft{L}
\def\@elsarticlemyfooteralignright{R}
\def\@elsarticlemyfooteraligncenter{C}

\def\myfooter[#1]#2 %*%
      {\gdef\@elsarticlemyfooteralign{#1}
       \gdef\@elsarticlemyfooter{#2}}

\def\myfooterfont#1{\gdef\@myfooterfont{#1}}
\myfooterfont{\footnotesize\itshape}
\def\ps@pprintTitle{%
     \let\@oddhead\@empty
     \let\@evenhead\@empty
     \def\@oddfoot
       {\hbox to \textwidth%
        {\ifnopreprintline\relax\else
        \@myfooterfont%
         \ifx\@elsarticlemyfooteralign\@elsarticlemyfooteraligncenter%
           \hfil\@elsarticlemyfooter\hfil%
         \else%
         \ifx\@elsarticlemyfooteralign\@elsarticlemyfooteralignleft%
           \@elsarticlemyfooter\hfill{}%
         \else%
         \ifx\@elsarticlemyfooteralign\@elsarticlemyfooteralignright%
           {}\hfill\@elsarticlemyfooter%
         \else%
               Preprint submitted to \ifx\@journal\@empty%
                 Elsevier%
            \else\@journal\fi\hfill\@date\fi%
         \fi%
         \fi%
         \fi%
         }
       }%
     \let\@evenfoot\@oddfoot}
\def\@seccntDot{.}
\def\@seccntformat#1{\csname the#1\endcsname\@seccntDot\hskip 0.5em}

\renewcommand\section{\@startsection {section}{1}{\z@}%
           {18\p@ \@plus 6\p@ \@minus 3\p@}%
           {9\p@ \@plus 6\p@ \@minus 3\p@}%
           {\normalsize\bfseries\boldmath}}
\renewcommand\subsection{\@startsection{subsection}{2}{\z@}%
           {12\p@ \@plus 6\p@ \@minus 3\p@}%
           {3\p@ \@plus 6\p@ \@minus 3\p@}%
           {\normalfont\normalsize\itshape}}
\renewcommand\subsubsection{\@startsection{subsubsection}{3}{\z@}%
           {12\p@ \@plus 6\p@ \@minus 3\p@}%
           {\p@}%
           {\normalfont\normalsize\itshape}}

\def\paragraph{\secdef{\els@aparagraph}{\els@bparagraph}}
\def\els@aparagraph[#1]#2{\elsparagraph[#1]{#2.}}
\def\els@bparagraph#1{\elsparagraph*{#1.}}

\newcommand\elsparagraph{\@startsection{paragraph}{4}{0\z@}%
           {10\p@ \@plus 6\p@ \@minus 3\p@}%
           {-6\p@}%
           {\normalfont\itshape}}
\newdimen\leftMargin
\leftMargin=2em
\newtoks\@enLab  %\newtoks\@enfont
\def\@enQmark{?}
\def\@enLabel#1#2{%
  \edef\@enThe{\noexpand#1{\@enumctr}}%
  \@enLab\expandafter{\the\@enLab\csname the\@enumctr\endcsname}%
  \@enloop}
\def\@enSpace{\afterassignment\@enSp@ce\let\@tempa= }
\def\@enSp@ce{\@enLab\expandafter{\the\@enLab\space}\@enloop}
\def\@enGroup#1{\@enLab\expandafter{\the\@enLab{#1}}\@enloop}
\def\@enOther#1{\@enLab\expandafter{\the\@enLab#1}\@enloop}
\def\@enloop{\futurelet\@entemp\@enloop@}
\def\@enloop@{%
  \ifx A\@entemp         \def\@tempa{\@enLabel\Alph  }\else
  \ifx a\@entemp         \def\@tempa{\@enLabel\alph  }\else
  \ifx i\@entemp         \def\@tempa{\@enLabel\roman }\else
  \ifx I\@entemp         \def\@tempa{\@enLabel\Roman }\else
  \ifx 1\@entemp         \def\@tempa{\@enLabel\arabic}\else
  \ifx \@sptoken\@entemp \let\@tempa\@enSpace         \else
  \ifx \bgroup\@entemp   \let\@tempa\@enGroup         \else
  \ifx \@enum@\@entemp   \let\@tempa\@gobble          \else
                         \let\@tempa\@enOther
             \fi\fi\fi\fi\fi\fi\fi\fi
  \@tempa}
\newlength{\@sep} \newlength{\@@sep}
\setlength{\@sep}{.5\baselineskip plus.2\baselineskip
            minus.2\baselineskip}
\setlength{\@@sep}{.1\baselineskip plus.01\baselineskip
            minus.05\baselineskip}
\providecommand{\sfbc}{\rmfamily\upshape}
\providecommand{\sfn}{\rmfamily\upshape}
\def\@enfont{\ifnum \@enumdepth >1\let\@nxt\sfn \else\let\@nxt\sfbc \fi\@nxt}
\def\enumerate{%
   \ifnum \@enumdepth >3 \@toodeep\else
      \advance\@enumdepth \@ne
      \edef\@enumctr{enum\romannumeral\the\@enumdepth}\fi
   \@ifnextchar[{\@@enum@}{\@enum@}}
\def\@@enum@[#1]{%
  \@enLab{}\let\@enThe\@enQmark
  \@enloop#1\@enum@
  \ifx\@enThe\@enQmark\@warning{The counter will not be printed.%
   ^^J\space\@spaces\@spaces\@spaces The label is: \the\@enLab}\fi
  \expandafter\edef\csname label\@enumctr\endcsname{\the\@enLab}%
  \expandafter\let\csname the\@enumctr\endcsname\@enThe
  \csname c@\@enumctr\endcsname7
  \expandafter\settowidth
            \csname leftmargin\romannumeral\@enumdepth\endcsname
            {\the\@enLab\hskip\labelsep}%
  \@enum@}
\def\@enum@{\list{{\@enfont\csname label\@enumctr\endcsname}}%
           {\usecounter{\@enumctr}\def\makelabel##1{\hss\llap{##1}}%
     \ifnum \@enumdepth>1\setlength{\topsep}{\@@sep}\else
           \setlength{\topsep}{\@sep}\fi
     \ifnum \@enumdepth>1\setlength{\itemsep}{0pt plus1pt minus1pt}%
      \else \setlength{\itemsep}{\@@sep}\fi
     %\setlength\leftmargin{\leftMargin}%%%{1.8em}
     \setlength{\parsep}{0pt plus1pt minus1pt}%
     \setlength{\parskip}{0pt plus1pt minus1pt}
                   }}

\def\endenumerate{\par\ifnum \@enumdepth >1\addvspace{\@@sep}\else
           \addvspace{\@sep}\fi \endlist}

\def\sitem{\@noitemargtrue\@item[\@itemlabel *]}

\def\itemize{\@ifnextchar[{\@Itemize}{\@Itemize[]}}

\def\@Itemize[#1]{\def\next{#1}%
  \ifnum \@itemdepth >\thr@@\@toodeep\else
   \advance\@itemdepth\@ne
  \ifx\next\@empty\else\expandafter\def\csname
   labelitem\romannumeral\the\@itemdepth\endcsname{#1}\fi%
  \edef\@itemitem{labelitem\romannumeral\the\@itemdepth}%
  \expandafter\list\csname\@itemitem\endcsname
  {\def\makelabel##1{\hss\llap{##1}}}%
 \fi}
\def\newdefinition#1{%
  \@ifnextchar[{\@odfn{#1}}{\@ndfn{#1}}}%]
\def\@ndfn#1#2{%
  \@ifnextchar[{\@xndfn{#1}{#2}}{\@yndfn{#1}{#2}}}
\def\@xndfn#1#2[#3]{%
  \expandafter\@ifdefinable\csname #1\endcsname
    {\@definecounter{#1}\@newctr{#1}[#3]%
     \expandafter\xdef\csname the#1\endcsname{%
       \expandafter\noexpand\csname the#3\endcsname \@dfncountersep
          \@dfncounter{#1}}%
     \global\@namedef{#1}{\@dfn{#1}{#2}}%
     \global\@namedef{end#1}{\@enddefinition}}}
\def\@yndfn#1#2{%
  \expandafter\@ifdefinable\csname #1\endcsname
    {\@definecounter{#1}%
     \expandafter\xdef\csname the#1\endcsname{\@dfncounter{#1}}%
     \global\@namedef{#1}{\@dfn{#1}{#2}}%
     \global\@namedef{end#1}{\@enddefinition}}}
\def\@odfn#1[#2]#3{%
  \@ifundefined{c@#2}{\@nocounterr{#2}}%
    {\expandafter\@ifdefinable\csname #1\endcsname
    {\global\@namedef{the#1}{\@nameuse{the#2}}
  \global\@namedef{#1}{\@dfn{#2}{#3}}%
  \global\@namedef{end#1}{\@enddefinition}}}}
\def\@dfn#1#2{%
  \refstepcounter{#1}%
  \@ifnextchar[{\@ydfn{#1}{#2}}{\@xdfn{#1}{#2}}}
\def\@xdfn#1#2{%
  \@begindefinition{#2}{\csname the#1\endcsname}\ignorespaces}
\def\@ydfn#1#2[#3]{%
  \@opargbegindefinition{#2}{\csname the#1\endcsname}{#3}\ignorespaces}
\def\@dfncounter#1{\noexpand\arabic{#1}}
\def\@dfncountersep{.}
\def\@begindefinition#1#2{\trivlist
   \item[\hskip\labelsep{\bfseries #1\ #2.}]\upshape}
\def\@opargbegindefinition#1#2#3{\trivlist
      \item[\hskip\labelsep{\bfseries #1\ #2\ (#3).}]\upshape}
\def\@enddefinition{\endtrivlist}

\def\@begintheorem#1#2{\trivlist
  \let\baselinestretch\@blstr
   \item[\hskip \labelsep{\bfseries #1\ #2.}]\itshape}
\def\@opargbegintheorem#1#2#3{\trivlist
  \let\baselinestretch\@blstr
      \item[\hskip \labelsep{\bfseries #1\ #2\ (#3).}]\itshape}

\def\newproof#1{%
  \@ifnextchar[{\@oprf{#1}}{\@nprf{#1}}}
\def\@nprf#1#2{%
  \@ifnextchar[{\@xnprf{#1}{#2}}{\@ynprf{#1}{#2}}}
\def\@xnprf#1#2[#3]{%
  \expandafter\@ifdefinable\csname #1\endcsname
    {\@definecounter{#1}\@newctr{#1}[#3]%
     \expandafter\xdef\csname the#1\endcsname{%
       \expandafter\noexpand\csname the#3\endcsname \@prfcountersep
          \@prfcounter{#1}}%
     \global\@namedef{#1}{\@prf{#1}{#2}}%
     \global\@namedef{end#1}{\@endproof}}}
\def\@ynprf#1#2{%
  \expandafter\@ifdefinable\csname #1\endcsname
    {\@definecounter{#1}%
     \expandafter\xdef\csname the#1\endcsname{\@prfcounter{#1}}%
     \global\@namedef{#1}{\@prf{#1}{#2}}%
     \global\@namedef{end#1}{\@endproof}}}
\def\@oprf#1[#2]#3{%
  \@ifundefined{c@#2}{\@nocounterr{#2}}%
    {\expandafter\@ifdefinable\csname #1\endcsname
    {\global\@namedef{the#1}{\@nameuse{the#2}}%
  \global\@namedef{#1}{\@prf{#2}{#3}}%
  \global\@namedef{end#1}{\@endproof}}}}
\def\@prf#1#2{%
  \refstepcounter{#1}%
  \@ifnextchar[{\@yprf{#1}{#2}}{\@xprf{#1}{#2}}}
\def\@xprf#1#2{%
  \@beginproof{#2}{\csname the#1\endcsname}\ignorespaces}
\def\@yprf#1#2[#3]{%
  \@opargbeginproof{#2}{\csname the#1\endcsname}{#3}\ignorespaces}
\def\@prfcounter#1{\noexpand\arabic{#1}}
\def\@prfcountersep{.}
\def\@beginproof#1#2{\trivlist\let\baselinestretch\@blstr
   \item[\hskip \labelsep{\scshape #1.}]\rmfamily}
\def\@opargbeginproof#1#2#3{\trivlist\let\baselinestretch\@blstr
      \item[\hskip \labelsep{\scshape #1\ (#3).}]\rmfamily}
\def\@endproof{\endtrivlist}
\newcommand*{\qed}{\hbox{}\hfill$\Box$}

\@ifundefined{@biboptions}{\xdef\@biboptions{numbers}}{}
\InputIfFileExists{\jobname.spl}{}{}
\ifnonatbib\relax\else
  \RequirePackage[\@biboptions]{natbib}
\fi
\newwrite\splwrite
\immediate\openout\splwrite=\jobname.spl
\def\biboptions#1{\def\next{#1}\immediate\write\splwrite{%
   \string\g@addto@macro\string\@biboptions{%
    ,\expandafter\strip@prefix\meaning\next}}}

\let\baselinestretch=\@blstr
\ifnum\jtype=1
 \RequirePackage{geometry}
 \geometry{twoside,
  paperwidth=210mm,
  paperheight=297mm,
  textheight=562pt,
  textwidth=384pt,
  centering,
  headheight=50pt,
  headsep=12pt,
  footskip=12pt,
  footnotesep=24pt plus 2pt minus 12pt,
 }
 \global\let\bibfont=\footnotesize
 \global\bibsep=0pt
 \if@twocolumn\global\@twocolumnfalse\fi
\else\ifnum\jtype=3
 \RequirePackage{geometry}
 \geometry{twoside,
  paperwidth=210mm,
  paperheight=297mm,
  textheight=622pt,
  textwidth=468pt,
  centering,
  headheight=50pt,
  headsep=12pt,
  footskip=18pt,
  footnotesep=24pt plus 2pt minus 12pt,
  columnsep=2pc
 }
 \global\let\bibfont=\footnotesize
 \global\bibsep=0pt
 \if@twocolumn\input{fleqn.clo}\fi
\else\ifnum\jtype=5
 \RequirePackage{geometry}
 \geometry{twoside,
  paperwidth=210mm,
  paperheight=297mm,
  textheight=682pt,
  textwidth=522pt,
  centering,
 headheight=50pt,
  headsep=12pt,
  footskip=18pt,
  footnotesep=24pt plus 2pt minus 12pt,
  columnsep=18pt
 }%
 \global\let\bibfont=\footnotesize
 \global\bibsep=0pt
 \input{fleqn.clo}
 \global\@twocolumntrue
%%
%% End of option '5p'
%%
\fi\fi\fi
\def\journal#1{\gdef\@journal{#1}}
 \let\@journal\@empty
\newenvironment{frontmatter}{}{\maketitle}

\long\def\@makecaption#1#2{%
  \vskip\abovecaptionskip\footnotesize
  \sbox\@tempboxa{#1: #2}%
  \ifdim \wd\@tempboxa >\hsize
    #1: #2\par
  \else
    \global \@minipagefalse
    \hb@xt@\hsize{\hfil\box\@tempboxa\hfil}%
  \fi
  \vskip\belowcaptionskip}

\AtBeginDocument{\@ifpackageloaded{hyperref}
  {\def\@linkcolor{blue}
   \def\@anchorcolor{blue}
   \def\@citecolor{blue}
   \def\@filecolor{blue}
   \def\@urlcolor{blue}
   \def\@menucolor{blue}
   \def\@pagecolor{blue}
\begingroup
  \@makeother\`%
  \@makeother\=%
  \edef\x{%
    \edef\noexpand\x{%
      \endgroup
      \noexpand\toks@{%
        \catcode 96=\noexpand\the\catcode`\noexpand\`\relax
        \catcode 61=\noexpand\the\catcode`\noexpand\=\relax
      }%
    }%
    \noexpand\x
  }%
\x
\@makeother\`
\@makeother\=
}{}}
%%
\def\appendixname{Appendix }
\renewcommand\appendix{\par
  \setcounter{section}{0}%
  \setcounter{subsection}{0}%
  \setcounter{equation}{0}
  \gdef\thefigure{\@Alph\c@section.\arabic{figure}}%
  \gdef\thetable{\@Alph\c@section.\arabic{table}}%
  \gdef\thesection{\appendixname~\@Alph\c@section}%
  \@addtoreset{equation}{section}%
  \gdef\theequation{\@Alph\c@section.\arabic{equation}}%
  \addtocontents{toc}{\string\let\string\numberline\string\tmptocnumberline}{}{}
}

%%%% \numberline width calculation for appendix.
\newdimen\appnamewidth
\def\tmptocnumberline#1{%
   \setbox0=\hbox{\appendixname}
   \appnamewidth=\wd0
   \addtolength\appnamewidth{2.5pc}
   \hb@xt@\appnamewidth{#1\hfill}
}

%% Added for work with amsrefs.sty

\@ifpackageloaded{amsrefs}%
  {}
  {%\let\bibsection\relax%
  \AtBeginDocument{\def\cites@b#1#2,#3{%
    \begingroup[%
        \toks@{\InnerCite{#2}#1}%
        \ifx\@empty#3\@xp\@gobble\fi
        \cites@c#3%
}}}
%%
%% Added for avoiding clash with cleveref.sty
\@ifpackageloaded{cleveref}%
 {}
 {\def\tnotetext[#1]#2{\g@addto@macro\@tnotes{%
    \refstepcounter{tnote}%
    \immediate\write\@auxout{\string\Newlabel{#1}{\thetnote}}
    \def\thefootnote{\ifcase\c@tnote\or$\star$\or$\star\star$\fi}%
    \footnotetext{#2}}}
%%%
  \def\fntext[#1]#2{\g@addto@macro\@fnotes{%
    \refstepcounter{fnote}%
    \immediate\write\@auxout{\string\Newlabel{#1}{\thefnote}}
    \def\thefootnote{\thefnote}%
    \global\setcounter{footnote}{\c@fnote}%
    \footnotetext{#2}}}
%%%
  \def\cortext[#1]#2{\g@addto@macro\@cornotes{%
    \refstepcounter{cnote}%
    \immediate\write\@auxout{\string\Newlabel{#1}{\thecnote}}
    \def\thefootnote{\ifcase\c@cnote\or$\ast$\or
    $\ast\ast$\fi}%
    \footnotetext{#2}}}
}

\def\textmarker#1#2{\textcolor{#1}{#2}}%*%
\endinput
%%
%% End of file `elsarticle.cls'.


==> anc/supplementary_material.bbl <==
\begin{thebibliography}{1}
\expandafter\ifx\csname url\endcsname\relax
  \def\url#1{\texttt{#1}}\fi
\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi
\expandafter\ifx\csname href\endcsname\relax
  \def\href#1#2{#2} \def\path#1{#1}\fi

\bibitem{cheongSeeTreatmentParadox2016}
F.~{Cheong-See}, J.~Allotey, N.~Marlin, B.~W. Mol, E.~Schuit, G.~{Ter Riet},
  R.~D. Riley, K.~G.~M. Moons, K.~S. Khan, S.~Thangaratinam, Prediction models
  in obstetrics: Understanding the treatment paradox and potential solutions to
  the threat it poses, BJOG: An International Journal of Obstetrics and
  Gynaecology 123~(7) (2016) 1060--1064.
\newblock \href {https://doi.org/10.1111/1471-0528.13859}
  {\path{doi:10.1111/1471-0528.13859}}.

\bibitem{uffenTreatmentParadoxSepsis2021}
J.~W. Uffen, H.~{van Goor}, J.~Reitsma, J.~J. Oosterheert, M.~{de Regt},
  K.~Kaasjager, Retrospective study on the possible existence of a treatment
  paradox in sepsis scores in the emergency department, BMJ Open 11~(3) (2021)
  e046518.
\newblock \href {https://doi.org/10.1136/bmjopen-2020-046518}
  {\path{doi:10.1136/bmjopen-2020-046518}}.

\bibitem{vanGelovenPredictionMeetsCausal2020}
N.~{van Geloven}, S.~A. Swanson, C.~L. Ramspek, K.~Luijken, M.~{van Diepen},
  T.~P. Morris, R.~H.~H. Groenwold, H.~C. {van Houwelingen}, H.~Putter, S.~{le
  Cessie}, Prediction meets causal inference: The role of treatment in clinical
  prediction models, European Journal of Epidemiology 35~(7) (2020) 619--630.
\newblock \href {https://doi.org/10.1007/s10654-020-00636-1}
  {\path{doi:10.1007/s10654-020-00636-1}}.

\bibitem{aligningPredictionClinicalLearning2025}
J.~J. Vallon, W.~Overman, W.~Xu, N.~Panjwani, X.~Ling, S.~Vij, H.~P. Bagshaw,
  J.~T. Leppert, S.~Shah, G.~Sonn, S.~Srinivas, E.~Pollom, M.~K. Buyyounouski,
  M.~Bayati, On aligning prediction models with clinical experiential learning:
  A prostate cancer case study, preprint (2025).
\newblock \href {http://arxiv.org/abs/2509.04053} {\path{arXiv:2509.04053}},
  \href {https://doi.org/10.48550/arXiv.2509.04053}
  {\path{doi:10.48550/arXiv.2509.04053}}.

\end{thebibliography}


==> anc/supplementary_material.tex <==
\documentclass[preprint,12pt,3p]{elsarticle}
\usepackage[T1]{fontenc}
\usepackage{lmodern}

\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{booktabs}
\usepackage{siunitx}
\usepackage[hidelinks]{hyperref}
\usepackage{cleveref}

\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thesection}{S\arabic{section}}

\myfooter[L]{Preprint\hfill\today}

\emergencystretch=3em
\begin{document}

\begin{frontmatter}
\title{Supplementary Material: Fixing a Model That Learned Worse Cancer Means Lower Risk}
\author[newcastle]{Saram Abbas\corref{cor1}}
\ead{s.abbas11@newcastle.ac.uk}
\author[southampton]{David Thomas}
\author[urology]{Naeem Soomro}
\author[newcastle]{Rishad Shafik}
\author[imperial]{Rakesh Heer}
\author[newcastle]{Kabita Adhikari\corref{cor1}}
\cortext[cor1]{Corresponding author}
\affiliation[newcastle]{organization={School of Engineering, Newcastle University}, city={Newcastle upon Tyne}, country={UK}}
\affiliation[southampton]{organization={Electronics and Computer Science, University of Southampton}, city={Southampton}, country={UK}}
\affiliation[urology]{organization={Department of Urology, Freeman Hospital}, city={Newcastle upon Tyne}, country={UK}}
\affiliation[imperial]{organization={Division of Surgery, Imperial College London}, city={London}, country={UK}}
\end{frontmatter}

All results here come from the same run as the main text: 472 patients enrolled, 435 in the analysis cohort after the two-year follow-up floor, 18 Boruta-selected predictors, seven of them clinically directed, and 50 evaluations from repeated stratified five-fold cross-validation (10 repeats). Figure and table numbers in this document are independent of the main text's; cross-references from the main text are by number within this document (Supplementary Figure S1, Supplementary Table S1, and so on), since the two files compile separately.

The supplement covers: how far the audit generalises across model classes (\Cref{sec:s1}); the calibration detail behind the main text's one-line recalibration result (\Cref{sec:s2}); what the constraint actually does to the three features it binds hardest (\Cref{sec:s3}); two mechanism checks that returned inconclusive patterns and are reported as such (\Cref{sec:s4,sec:s5}); the cohort-policy test that rules out the follow-up exclusion as the sole cause of the inversion (\Cref{sec:s6}); clinical utility by decision curve analysis and by added value inside a single EORTC band (\Cref{sec:s7,sec:s8}); the parsimony sweep behind the over-specification result (\Cref{sec:s10}); the risk-tier binning grid behind the Kaplan-Meier result (\Cref{sec:s11}); the stage-response and per-fold audit detail behind the main text's counterfactual audit table (\Cref{sec:s12}); and the SHAP-magnitude and discrimination plots behind the main text's ``nothing in standard validation caught it'' claim (\Cref{sec:s13}); and a check on how far the inversion travels, in a second UK trial (\Cref{sec:s14}).

\section{Cross-model audit, including random forest}
\label{sec:s1}

\Cref{tab:s1} extends Table 1 of the main text with a fourth model class, an unconstrained random forest, and reports the training-partition and held-out figures side by side.

\begin{table}[htbp]
\centering
\caption{Counterfactual direction check by feature and model class: percentage of counterfactuals in which predicted risk fell when one clinically-directed feature was worsened by one observed level. Training partition and held-out partition reported separately, pooled across all 50 folds. XGBoost constrained is zero for every feature in both partitions by construction and is omitted.}
\label{tab:s1}
\small
\setlength{\tabcolsep}{4pt}
\begin{tabular}{lrrrrrr}
\toprule
& \multicolumn{3}{c}{Training partition} & \multicolumn{3}{c}{Held-out partition} \\
\cmidrule(lr){2-4}\cmidrule(lr){5-7}
Feature & Logistic & XGB unc. & RF unc. & Logistic & XGB unc. & RF unc. \\
\midrule
Carcinoma in situ        & 100.0 & 90.2 & 62.8 & 100.0 & 91.7 & 81.8 \\
Tumour stage             & 82.0 & 74.3 & 52.8 & 82.0 & 75.0 & 69.4 \\
Tumour grade             & 94.0 & 74.3 & 48.2 & 94.0 & 75.7 & 61.6 \\
Age                      & 10.0 & 40.0 & 38.0 & 10.0 & 39.1 & 39.3 \\
Tumour diameter          & 0.0 & 26.6 & 30.1 & 0.0 & 24.9 & 31.2 \\
Number of tumours        & 2.0 & 19.7 & 31.1 & 2.0 & 18.4 & 26.8 \\
Recurrence rate          & 0.0 & 7.6 & 22.9 & 0.0 & 7.5 & 10.5 \\
\midrule
Mean over directed features & 41.1 & 47.5 & 40.8 & 41.1 & 47.5 & 45.8 \\
\bottomrule
\end{tabular}
\end{table}

Two points not visible in the main-text table. First, logistic regression's near-zero violation rate on age and tumour diameter is not evidence that linear models are safe in general. A single fitted coefficient can only point one way, so a feature whose fitted direction agrees with the prior shows as fully compliant even where subgroups of patients disagree, and a feature whose fitted direction disagrees shows as 100\% violated in that fold with nothing in between. The fitted coefficients make this concrete: carcinoma in situ is negative in 50 of 50 folds, tumour grade in 47 and tumour stage in 41, while recurrence rate and tumour diameter, where the cohort agrees with guideline teaching, are positive in every fold and number of tumours in 49 of 50.

Second, random forest, which received no monotonic prior and no encoding of clinical belief at all, reverses every one of the seven directed features to some degree (10 to 82\% on held-out data). An ordinary flexible learner given no directional information reproduces the same qualitative failure, which rules out an explanation specific to gradient boosting or to the monotone-constraint implementation.

\section{Calibration and recalibration, full detail}
\label{sec:s2}

\Cref{tab:s2} gives the full pooled out-of-fold calibration metrics behind the one-line summary in the main text.

\begin{table}[htbp]
\centering
\caption{Weak calibration on pooled out-of-fold predictions, $n=4{,}350$ patient-repeat rows. Slope 1 and O:E 1 indicate perfect calibration; a slope above 1 means predictions are compressed toward the middle. Recalibration is cross-fitted Platt scaling, fitted on other folds' out-of-fold predictions. AUC here is pooled across all out-of-fold rows and so differs slightly from the mean-across-folds AUC quoted in the main text.}
\label{tab:s2}
\begin{tabular}{lrrrrr}
\toprule
& Slope & Intercept & O:E & Brier & AUC \\
\midrule
XGBoost, uncalibrated             & 1.13  & $-$0.41 & 0.80 & 0.204 & 0.718 \\
Logistic regression, uncalibrated & 0.48  & $-$0.59 & 0.77 & 0.219 & 0.710 \\
XGBoost, recalibrated             & 1.00  & $-$0.00 & 1.00 & 0.195 & 0.718 \\
\bottomrule
\end{tabular}
\end{table}

The point the main text draws from this table is about XGBoost: a slope of 1.13 and an O:E of 0.80 describe a model that over-predicts risk overall and is otherwise unremarkable, which is exactly why calibration raises no alarm about a model that has learned pathology backwards. Recalibration moves the slope to 1.00 and leaves both the AUC (0.718 throughout) and the inversion untouched.

Logistic regression's slope of 0.48 means its probabilities are spread more widely than the outcomes support, which is what class-balanced weighting and L2 regularisation of 18 correlated predictors produce at this sample size. The main text compares it by AUC, which is rank-based and unaffected by this.

\section{What the constraint does to stage, grade and carcinoma in situ}
\label{sec:s3}

The main text reports that the constraint costs no AUC and explains why: it does not teach the model the correct direction for the most inverted features, it stops the model using them. \Cref{fig:s2} and the ranking below are the evidence.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.7\textwidth]{figures/repeatedcv_shap_xgb_stability.pdf}
\caption{Feature importance rank stability across the 50 cross-validation folds for the constrained model, ordered by median rank. Tumour stage, tumour grade and carcinoma in situ sit at the bottom of the ranking in every fold; the directed features whose data-supported direction agrees with clinical teaching (number of tumours, age, recurrence rate, tumour diameter) sit near the top and are used normally.}
\label{fig:s2}
\end{figure}

Across the 50 folds, tumour stage has a median importance rank of 17 of 18 (interquartile range 16 to 17), a median mean $|$SHAP$|$ of 0.010, and appears in the top ten features in 0\% of folds. Tumour grade has a median rank of 15 of 18 (IQR 14 to 16), a median mean $|$SHAP$|$ of 0.018, and likewise never enters the top ten. Carcinoma in situ has a median rank of 18 of 18 (IQR 18 to 18), a median mean $|$SHAP$|$ of 0.003, and never enters the top ten either.

The directed features whose cohort behaviour agrees with clinical teaching are unaffected and heavily used: number of tumours at median rank 1 (top five in 100\% of folds), age and recurrence rate both at rank 3 (98\% and 98\%), and tumour diameter at rank 5 (top five in 70\% and top ten in 100\% of folds). The constraint is therefore selective. It binds hardest exactly where the data and the clinical prior conflict, and it leaves the rest of the model alone.

This is the mechanism behind two results the main text reports separately. It is why discrimination is unchanged: three predictors that were contributing in a medically impossible direction go quiet, and the remaining eleven unconstrained predictors rebuild the same ranking performance. It is also why the parsimony sweep in \Cref{sec:s10} finds no significant loss down to five predictors. Both are the same observation, that this specification carries predictors it does not need and three that it is better off not using at all.

The interpretation we draw is that a monotonic constraint is a guarantee about what the model will never say, not a device for teaching it biology. For a model intended for deployment that is the property worth having, because it holds for every patient the model will ever score rather than on average over a test set. It does mean the constrained model carries no usable stage effect, which we state plainly here and in the main text rather than leaving it to be discovered in the released data.

\section{Dose-response across label horizons}
\label{sec:s4}

\Cref{fig:s3} reruns the counterfactual direction check with the outcome relabelled at each of five follow-up horizons, each with its own eligible cohort built the same way as the main analysis cohort: 1 year ($n$=448, 102 events), 2 years ($n$=435, 125), 3 years ($n$=416, 139), 4 years ($n$=386, 144), and 5 years ($n$=350, 148). Event counts here are events observed \emph{within} each horizon and so are lower than the main text's 153, which counts recurrence observed at any point in follow-up. If the inversion were driven purely by a fixed-horizon selection effect that grows with the horizon, violation rates should rise monotonically with horizon length for every feature.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.7\textwidth]{figures/Fig_dose_response_horizon.pdf}
\caption{Counterfactual violation rate (unconstrained model) at each of five label horizons, one line per clinically-directed feature.}
\label{fig:s3}
\end{figure}

The pattern is mixed. Tumour stage and tumour grade rise with horizon, though not monotonically (stage 57.3\%, 84.5\%, 67.7\%, 70.3\%, 83.8\% from 1 to 5 years; grade 43.6\%, 77.8\%, 80.7\%, 69.7\%, 73.0\%), which is consistent with a horizon-linked mechanism. Carcinoma in situ is high at short horizons and drifts down (87.4\%, 95.8\%, 90.3\%, 70.8\%, 69.5\%). Number of tumours (21.3\%, 21.0\%, 22.4\%, 26.5\%, 23.5\%), age (35.8\%, 38.7\%, 37.1\%, 36.9\%, 42.4\%) and recurrence rate (5.4\%, 6.2\%, 9.7\%, 8.9\%, 6.0\%) stay within about ten points of where they start, and tumour diameter is erratic (23.5\%, 20.9\%, 42.0\%, 15.7\%, 25.4\%). All three inverted features are present at every horizon, including the shortest, where a selection effect should be weakest.

We report this as inconclusive overall. Stage and grade behave as a horizon-driven account predicts; the other features do not. We draw no inference beyond noting that the inversion is present at every horizon tested.

\section{Site-group dropout versus inversion severity}
\label{sec:s5}

\Cref{fig:s4} tests whether site-groups that lost a larger share of their enrolled patients to the follow-up-eligibility filter show more severe directional inversion among the patients who remained. It uses the same nine site-groups as the leave-one-site-out validation in the main text, restricted to number of tumours, the directed feature with no encoding ambiguity and no cohort-level inversion of its own.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.6\textwidth]{figures/Fig_site_dropout_vs_inversion.pdf}
\caption{Per site-group eligibility-filter dropout (\% of enrolled patients excluded) against counterfactual violation rate for number of tumours among that group's eligible patients. Marker size is proportional to site-group enrolment. Spearman $\rho$=+0.20, $p$=0.606, $n$=9 site-groups.}
\label{fig:s4}
\end{figure}

The correlation is weak and not significant ($\rho$=+0.20, $p$=0.606), and it rests on nine site-groups spanning a narrow dropout range (3.3\% to 14.5\%). Violation rates range from 8.6\% to 20.0\% with no clear relationship to dropout. We do not treat this as evidence for or against the follow-up-exclusion mechanism, both because the test is underpowered at this number of groups and because the direct cohort-policy test in \Cref{sec:s6} already shows the inversion is present with no follow-up exclusion applied at all.

\section{Where the stage effect flips sign: cohort-policy invariance}
\label{sec:s6}

The main text (Results, ``The inversion is not explained by the follow-up exclusion'') reports fitting the stage-recurrence association three ways, to test whether the two-year follow-up floor could itself be producing the inversion rather than merely selecting from it. \Cref{fig:s5} is that test: a Cox model on the full 472-patient cohort with no exclusion applied at all, the same Cox model on the 435-patient analysis cohort, and the logistic model actually used in the audit. Stage is coded Ta $<$ T1 $<$ Tis throughout, so the guideline prior is a hazard or odds ratio above 1.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.7\textwidth]{figures/Fig_stage_hr_three_ways.pdf}
\caption{Hazard or odds ratio for higher tumour stage under three cohort specifications. All three sit below 1, including the full 472-patient cohort with no follow-up exclusion applied, so the exclusion is not the sole cause of the inversion.}
\label{fig:s5}
\end{figure}

All three specifications put the ratio for higher stage below 1, and none crosses it: full cohort Cox HR 0.59 (95\% CI 0.45--0.77, $p$=7.9$\times$10$^{-5}$); analysis cohort Cox HR 0.58 (95\% CI 0.45--0.76, $p$=6.2$\times$10$^{-5}$); analysis cohort odds ratio 0.51 (95\% CI 0.37--0.70, $p$=3.5$\times$10$^{-5}$). Since the inversion is already present in the full enrolled cohort, before any follow-up-based exclusion is applied, the exclusion rule cannot be its sole cause, which is why the main text's Discussion argues for treatment by indication as the more likely driver.

\section{Clinical utility: decision curve analysis}
\label{sec:s7}

The main text establishes that the constrained model is directionally coherent and costs nothing in discrimination. \Cref{fig:s6} asks a different question: is it useful at the bedside? Net benefit and interventions avoided are computed out-of-fold across all 50 cross-validation folds ($n$=435), the same cohort used throughout the main text, rather than on the single held-out split.

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{figures/repeatedcv_DCA_cv.pdf}
\caption{Decision curve analysis, cross-validated ($n$=435). (A) Net benefit against threshold probability. (B) Interventions (cystoscopies) avoided per 100 patients. At $p_t$=0.30 the constrained model gives 31\% higher net benefit (0.134 versus 0.102) and 7 more avoided interventions per 100 than EORTC (13.7 versus 6.4).}
\label{fig:s6}
\end{figure}

Across the clinically relevant threshold range (0.15--0.40) the constrained model's net benefit sits above EORTC's throughout, with the largest advantage near a threshold of 0.4.

\section{Clinical utility: does the model add information within an EORTC band?}
\label{sec:s8}

Two models beating each other is a question about models. The question a urologist has is different: given the EORTC band already computed for a patient, does the model say anything new? \Cref{fig:s7} re-splits each EORTC band by model risk tier, out-of-fold, on the same 435-patient cohort.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.75\textwidth]{figures/Figure_reclassification_grid.pdf}
\caption{Recurrence rate by EORTC band (rows) and model risk tier (columns), out-of-fold across all 50 folds. Cell values are recurrence rate; $n$ is the number of patients in that cell.}
\label{fig:s7}
\end{figure}

Within EORTC's own high-risk band, the model separates patients from 13\% recurrence in its lowest tier ($n$=46) to 57\% in its highest ($n$=101), a 44-point spread inside a group EORTC treats as homogeneous and schedules identically. That is more than twice EORTC's entire between-band spread on this cohort (25\% to 42\%, 17 points). It spreads the intermediate band by 24 points as well (19\% to 43\%). Forty-six patients EORTC calls high-risk sit in the model's lowest tier and recur at 13\%; 14 patients EORTC calls intermediate sit in the model's highest tier and recur at 43\%. Together, 60 of 435 patients (14\%) would be triaged differently depending on which score a clinician trusted. Model tiers are the absolute-risk tiers of the main text's Kaplan-Meier figure.

\section{Parsimony sweep}
\label{sec:s10}

\Cref{tab:s3} gives the full feature-count sweep behind the over-specification result in the main text. Features are dropped in reverse order of pooled mean $|$SHAP$|$, and each reduced set is refitted and re-evaluated on the same 50 folds. The comparison column is against the best-performing set, by Wilcoxon signed-rank test across folds.

\begin{table}[htbp]
\centering
\caption{Mean (SD) AUC across the same 50 cross-validation folds, refitting at decreasing feature-set size, features ranked by pooled mean $|$SHAP$|$. The top rung is the full 18-predictor specification; the best rung is in bold.}
\label{tab:s3}
\begin{tabular}{lrrrr}
\toprule
Predictors & Mean AUC & SD & vs best & $p$ \\
\midrule
18 & 0.7226 & 0.0523 & $-$0.0042 & 0.559 \\
14 & 0.7206 & 0.0531 & $-$0.0062 & 0.443 \\
12 & 0.7214 & 0.0526 & $-$0.0055 & 0.449 \\
10 & 0.7164 & 0.0508 & $-$0.0105 & 0.088 \\
8  & 0.7127 & 0.0515 & $-$0.0141 & 0.032 \\
7  & 0.7169 & 0.0474 & $-$0.0100 & 0.130 \\
6  & 0.7221 & 0.0544 & $-$0.0048 & 0.574 \\
5  & \textbf{0.7269} & 0.0583 & --- & --- \\
4  & 0.7045 & 0.0570 & $-$0.0223 & $<$0.001 \\
3  & 0.6823 & 0.0597 & $-$0.0446 & $<$0.001 \\
\bottomrule
\end{tabular}
\end{table}

The best rung is five predictors (0.727). The full eighteen-predictor specification (0.723) and the fourteen-, twelve-, ten-, seven- and six-predictor sets are not significantly different from it ($p$ from 0.088 to 0.574), with a dip at eight (0.713, $p$=0.032). Performance falls sharply at four (0.705) and three (0.682). The honest statement is that roughly thirteen of the eighteen predictors can be dropped at no measurable cost, and the Riley-supported size of about five predictors is the best-performing rung.

The sweep is not monotone in feature-set size, and we report the whole grid rather than a single cut point for that reason. A greedy SHAP-ordered drop sequence is not guaranteed to be well behaved, since removing one feature changes the importance ordering of those that remain. The result we carry into the main text is the one that does not depend on where the line is drawn: five predictors match the full specification, and smaller models trade a quantified amount of discrimination for parsimony, steeply below five.

\section{Risk-tier binning grid}
\label{sec:s11}

How a continuous risk score is cut into tiers materially changes how far apart the resulting Kaplan-Meier curves sit, and enriching the extremes widens the gap for any score, including EORTC's. \Cref{tab:s4} therefore reports every binning rule we considered, for both the model and EORTC, rather than only the rule carried in the main text. The main text reports the absolute-risk rule ($<$0.35 / 0.35--0.55 / $\geq$0.55) because it is the rule a clinic would actually apply, and equal-sized tertiles alongside it because that is the rule a reader would assume.

\begin{table}[htbp]
\centering
\caption{Five-year recurrence-free survival separation under every tier definition considered, out-of-fold across all 50 folds ($n$=435). Spread is the difference in recurrence-free survival between the highest and lowest tier; HR compares the highest tier with the lowest. Rows carried in the main text are in bold.}
\label{tab:s4}
\small
\setlength{\tabcolsep}{3.5pt}
\begin{tabular}{llrrrl}
\toprule
Score & Tier rule & Group sizes & Spread, pts & $\chi^2$ & HR (95\% CI) \\
\midrule
\multicolumn{6}{l}{\emph{Constrained model}} \\
& \textbf{Absolute risk} $\mathbf{<}$\textbf{0.35 / 0.55+} & \textbf{143/177/115} & \textbf{39.3} & \textbf{45.69} & \textbf{4.51 (2.81--7.21)} \\
& \textbf{Tertiles (33/33/33)}       & \textbf{145/145/145} & \textbf{39.8} & \textbf{52.40} & \textbf{4.54 (2.87--7.16)} \\
& Absolute risk $<$0.30 / 0.50+      & 98/186/151  & 45.3 & 52.64 & 6.68 (3.56--12.53) \\
& Absolute risk $<$0.25 / 0.60+      & 57/302/76   & 56.5 & 50.67 & 13.75 (4.95--38.17) \\
& Quartiles (25/50/25)               & 109/217/109 & 45.0 & 48.57 & 6.17 (3.45--11.04) \\
& Quintile extremes (20/60/20)       & 87/261/87   & 51.7 & 54.45 & 9.76 (4.63--20.54) \\
& Decile extremes (10/80/10)         & 44/347/44   & 69.0 & 67.53 & 20.96 (6.43--68.36) \\
& Median split (50/50)               & 218/217     & 28.1 & 38.54 & 2.85 (2.02--4.03) \\
& Frozen threshold (2 groups)        & 205/230     & 27.7 & 37.21 & 2.88 (2.02--4.11) \\
\midrule
\multicolumn{6}{l}{\emph{EORTC}} \\
& \textbf{Published bands}           & \textbf{172/263} & \textbf{17.3} & \textbf{12.87} & \textbf{1.89 (1.33--2.69)} \\
& Tertiles (33/33/33)                & 172/146/117 & 27.3 & 22.59 & 2.49 (1.68--3.69) \\
& Quartiles (25/50/25)               & 121/266/48  & 20.6 & 10.38 & 2.12 (1.19--3.76) \\
& Quintile extremes (20/60/20)       & 92/295/48   & 21.4 & 7.92 & 2.16 (1.17--3.98) \\
& Decile extremes (10/80/10)         & 92/309/34   & 17.3 & 7.45 & 1.97 (0.98--3.93) \\
& Median split (50/50)               & 240/195     & 22.4 & 23.88 & 2.20 (1.59--3.04) \\
\bottomrule
\end{tabular}
\end{table}

Two things follow from the grid. First, the comparison in the main text is not an artefact of a favourable cut: under every matched rule the model separates at least as far as EORTC does under the same rule: 12.5 points at tertiles (39.8 versus 27.3, $\chi^2$ 52.4 versus 22.6), 24.4 at quartiles (45.0 versus 20.6), and 5.7 at a median split (28.1 versus 22.4). Second, the main text compares the model's absolute-risk tiers against EORTC's published bands, which is the honest clinical comparison, since those are the two rules that would actually be applied at a clinic, but it is also the comparison most favourable to the model, because EORTC's published bands are the weakest of the EORTC rules here (tied with decile extremes).

Quintile and decile extremes produce the largest hazard ratios in the table (9.76 and 20.96) purely by discarding the middle of the distribution. We report them for completeness and do not use them anywhere, since a hazard ratio computed between the top and bottom tenth of a cohort is not a quantity any clinic can act on.

\section{Stage response and the per-fold counterfactual audit}
\label{sec:s12}

\Cref{fig:s9} shows two views of the stage inversion described in the main text and quantified in Table 1: the model's own predicted risk plotted directly against observed recurrence by tumour stage, and the per-fold spread of the counterfactual audit across all seven directed features and all three model classes.

\begin{figure}[htbp]
\centering
\includegraphics[width=6.3in]{figures/Fig02_stage-and-audit.pdf}
\caption{(A) The model's own predicted recurrence risk by tumour stage category, against observed recurrence; the unconstrained model (open circles) tracks the inverted observed line downward, while the constrained model (filled circles) is flat, as the constraint requires. (B) Per-fold counterfactual audit across all seven directed features and all three model classes; each point is one of 50 cross-validation folds.}
\label{fig:s9}
\end{figure}

\section{What standard validation reports: SHAP magnitude and discrimination overlap}
\label{sec:s13}

\Cref{fig:s10} shows the two conventional measures discussed in the main text (``Nothing in standard validation caught it''): SHAP attribution magnitude and cross-validated discrimination, unconstrained model versus constrained. Panel A restates Table 1's SHAP-violation and Spearman columns as a plot; panel B is the per-fold AUC distribution behind the headline 0.718-versus-0.723 comparison. Neither view separates the two fits enough to flag the reversal the counterfactual audit catches.

\begin{figure}[htbp]
\centering
\includegraphics[width=4.8in]{figures/Fig_shap_discrimination.pdf}
\caption{What standard validation reports, unconstrained model versus constrained. (A) SHAP attributions contradicting the clinical prior, all seven directed features (data as Table 1 in the main text); the gap is largest on the features already known to be inverted in this cohort and smallest on number of tumours, the feature the counterfactual audit shows reversing regardless. (B) Per-fold AUC distribution across the 50 cross-validation folds.}
\label{fig:s10}
\end{figure}

The patient in Figure 2 of the main text is one held-out patient, chosen by rules fixed before looking at outcomes (\Cref{fig:gallery} shows the candidates). A patient qualified when at least two contributions ran against clinical expectation in the unconstrained fit (age is never flagged, since a below-median age pushing risk upward is not a monotonicity violation), none remained in the constrained fit, the constrained prediction was correct, at least one flagged feature was a worse-than-median value lowering predicted risk, and the patient was not stage Tis with concomitant carcinoma in situ, which is one clinical state coded twice. Among the 87 held-out patients on the reference split, 61 had an inverted contribution in the unconstrained fit, 26 had two or more, 8 had three, 11 were Tis with carcinoma in situ, and 5 met every criterion. Inverted contributions are small in this model: among patients with one, the largest has a median of 1.1 points and a 90th percentile of 3.4, against much larger contributions from other features in the same patients. No patient therefore shows a large single-feature reversal at the individual level, which is why the counterfactual audit, not a patient explanation, carries the main text's argument.

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{figures/repeatedcv_Figure_patient_gallery.png}
\caption{Candidate held-out patients (the best three without recurrence and the best two with, where that many qualified), each shown as SHAP contributions in percentage points of predicted risk for the unconstrained fit (top) and the constrained fit (bottom). Amber outlines mark contributions against clinical expectation. Candidates are ranked by selection tier and then by the inverted contribution the constraint removes, never by outcome.}
\label{fig:gallery}
\end{figure}

\section{Generality: the pattern in a second cohort}
\label{sec:s14}

The inversion documented in this paper is, on its own, a property of one trial cohort.
PHOTO, a second UK non-muscle-invasive bladder cancer trial with a recurrence endpoint,
tests how far it travels. PHOTO is not a validation cohort for the model, and the model is
not fitted on it; it is a check on the mechanism the main text proposes. \Cref{tab:s5}
collects the audit.

PHOTO ($n$=426) shares six predictors with BOXIT after harmonisation: age, sex, tumour
grade, tumour stage, number of tumours, and tumour diameter above 3\,cm. Running the same
counterfactual direction check, on the six harmonised predictors, worsening tumour stage by
one observed level lowers predicted risk in 88.0\% of held-out counterfactuals. The fitted
stage coefficient in the adjusted logistic model is itself negative, so this is not an
artefact of tree structure or of the boosting implementation. Number of tumours is again
the one clean feature: recurrence rises 31.5\%, 44.2\% and 45.9\% across one, two and three
or more tumours (trend $p$=0.016), with a violation rate near zero. Tumour grade is
non-monotonic, with G2 above G3.

Three qualifications bound how much weight PHOTO can carry, and they are the reason we do
not describe it as a replication. The raw pairwise group differences are not statistically
significant on their own: Ta against T1 gives Fisher's exact $p$=0.155, and G2 against G3
gives $p$=0.142. PHOTO's staging flags (PTA, PT1, TIS) are not mutually exclusive, so the
Tis column is not a clean third stage level: of the 39 patients carrying a Tis flag, 2 have
isolated carcinoma in situ and the remaining 37 are Ta or T1 patients who additionally carry
a concomitant-CIS flag. The three-level stage comparison in PHOTO is therefore entangled
with concomitant CIS in a way BOXIT's coding is not. What replicates is the multivariable
pattern, stage and grade directionally unstable while tumour count stays clean and
monotonic. What does not replicate is an independently significant reproduction of the
marginal group differences.

\begin{table}[htbp]
\centering
\caption{Directional audit of the five directed severity features shared with BOXIT, in
PHOTO, a second UK non-muscle-invasive bladder cancer trial ($n$=426), laid out as Table 1
of the main text. Each patient's feature is worsened by one observed level with everything
else held fixed; ``Risk fell'' is the share of such counterfactuals for which the
unconstrained model's predicted recurrence probability fell, and ``Largest fall'' the worst
single such drop. SHAP violation and Spearman columns are measured on the unconstrained and
the constrained fit, defined as in Table 1 of the main text and \Cref{tab:s1}. Three
differences from that table bound what these numbers mean. First, every column here is
pooled over the 50 held-out folds of repeated stratified five-fold cross-validation, where
the main text's Table 1 comes from a single canonical fit; ``Largest fall'' is therefore a
minimum over roughly fifty times as many counterfactuals and is not numerically comparable
with the main text's. A single canonical refit gives $-$19.5, $-$21.2, $-$35.9, $-$30.8 and
$-$21.3\,pp for the five rows in the order shown, and reproduces the SHAP and Spearman
columns to within 5\,pp and 0.07 respectively. Second, the two counterfactual columns are
the unconstrained XGBoost figures; the 88.0\% quoted in the text above is the
logistic-regression rate for tumour stage. Third, the Tis level of tumour stage is not a
clean stage level: 37 of its 39 patients are Ta or T1 cases additionally flagged for
concomitant carcinoma in situ, and 6 patients with no stage flag were assigned to Ta.
Marginal recurrence by level: stage Ta 41.3\% ($n$=283), T1 33.7\% ($n$=104), Tis 46.2\%
($n$=39); grade G1 16.7\% ($n$=30), G2 44.5\% ($n$=247), G3 36.9\% ($n$=149); number of
tumours 31.5\%, 44.2\% and 45.9\% across one, two, and three or more. Fold-to-fold spread is
wide on tumour diameter, which is binary in PHOTO (SHAP violations 0.0 to 92.6\%, Spearman
$\rho$ $-$0.70 to $+$0.83), so that row is indicative only.}
\label{tab:s5}
\small
\setlength{\tabcolsep}{3.5pt}
\begin{tabular}{lrrrrrr}
\toprule
& \multicolumn{2}{c}{Counterfactual audit} & \multicolumn{2}{c}{SHAP violations, \%} & \multicolumn{2}{c}{Spearman $\rho$} \\
\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}
Feature & Risk fell, \% & Largest fall, pp & Unconstr. & Constr. & Unconstr. & Constr. \\
\midrule
Tumour grade                & 77.0 & $-$37.9 & 72.2 & 1.0 & $-$0.36 & +0.85 \\
Tumour stage                & 63.4 & $-$33.4 & 70.5 & 2.8 & $-$0.34 & +0.78 \\
Age                         & 45.9 & $-$48.5 & 37.9 & 5.7 & +0.33 & +0.97 \\
Number of tumours           & 38.7 & $-$36.4 & 10.3 & 0.5 & +0.73 & +0.87 \\
Tumour diameter $>$3\,cm    & 33.7 & $-$32.3 & 23.3 & 0.0 & +0.44 & +0.83 \\
\bottomrule
\end{tabular}
\end{table}

The same failure shows up beyond bladder cancer, in different diseases and different kinds
of model. Cheong-See and colleagues gave it a name, the treatment paradox, in a study of
pre-eclampsia: maternal hypertension stops looking like a risk factor because it triggers
the treatment that prevents the outcome \cite{cheongSeeTreatmentParadox2016}. Uffen and
colleagues found the same paradox in sepsis, where a validated severity score performs
poorly because the sickest patients receive the most aggressive care, and they note the
same pattern in cardiovascular medicine \cite{uffenTreatmentParadoxSepsis2021}. Caruana and
colleagues' pneumonia model, discussed in the main text, is the clearest machine-learning
example, and van Geloven and colleagues describe the same reversal for treated hypertension
in a cardiovascular risk model \cite{vanGelovenPredictionMeetsCausal2020}. A prostate cancer
model followed the same path as ours: an unconstrained version learned that worse cancer
stage predicted better survival, and monotonic constraints corrected it
\cite{aligningPredictionClinicalLearning2025}.

Taken together, the external evidence behind the main text's Introduction sentence is one
strong cohort (BOXIT), one partial and qualified second cohort (PHOTO), and a named,
cross-specialty literature describing the same mechanism under the same or a directly
comparable label. We state it at that strength and no higher.

\bibliographystyle{elsarticle-num}
\bibliography{XGBoost_references}

\end{document}

